On an approach to canonicalizing elliptic Feynman integrals

We present generic expressions for the integrands of canonical bases under maximal cut in elliptic Feynman integral families with multiple kinematic scales. Such integrals frequently arise in phenomenologically relevant scattering processes. The derivation of our results starts from the Legendre normal form of elliptic curves, where the geometric properties of the curves are simple and explicit, and further kinematic singularities are presented as marked points. The simplicity of the normal form allows a straightforward construction of canonical bases with an arbitrary number of marked points. They can then be mapped into any univariate elliptic integral families via an appropriate M\"obius transformation, leading to universal expressions for the integrands. As a demonstration, we discuss the application of our method to several concrete examples, including two new integral families whose canonical bases were not available in the literature. In several examples, we derive canonical bases for the full integral families without any cuts, demonstrating the simplicity of the sub-sector dependence of our canonical bases.

==> anc/basis_npdbA.m <==
{(eps^4*Pi*s^(2 + 2*eps)*((-1 + 2*yt)*j[npdbA, 1, 1, 1, 1, 0, 1, 1, 0, 0] - 
    j[npdbA, 1, 1, 1, 1, 1, 0, 1, 0, 0] + j[npdbA, 1, 1, 1, 1, 1, 1, 1, 0, 
     -1]))/(4*EllipticK[16*ys]), 
 (eps^3*s^(2 + 2*eps)*
   ((eps*Pi*(1 + (2*(-1 + yt)*(2*(4*ys + (-1 + yt)*yt)*EllipticK[16*ys] + 
          (1 - 16*ys)*yt*EllipticPi[(4*ys*(1 - 2*yt)^2)/
             (4*ys + (-1 + yt)*yt), 16*ys]))/(Pi*(-1 + 2*yt)*
         Sqrt[(-1 + yt)*yt*(4*ys + (-1 + yt)*yt)]))*
      ((-1 + 2*yt)*j[npdbA, 1, 1, 1, 1, 0, 1, 1, 0, 0] - 
       j[npdbA, 1, 1, 1, 1, 1, 0, 1, 0, 0] + j[npdbA, 1, 1, 1, 1, 1, 1, 1, 0, 
        -1]))/EllipticK[16*ys] + (4*Sqrt[(-1 + yt)*yt*(4*ys + (-1 + yt)*yt)]*
      (-(eps*j[npdbA, 1, 1, 1, 1, 0, 1, 1, 0, 0]) + 
       yt*j[npdbA, 1, 1, 1, 1, 0, 2, 0, 0, 0] + 
       eps*(-j[npdbA, 1, 1, 1, 1, 1, 0, 1, 0, 0] + j[npdbA, 1, 1, 1, 1, 1, 1, 
          1, 0, -1] + s*yt*j[npdbA, 1, 1, 1, 1, 1, 1, 1, 0, 0])))/yt))/4, 
 (eps^2*s^(1 + 2*eps)*((-16*yt*j[npdbA, 0, 2, 0, 2, 0, 1, 0, 0, 0])/
     (-1 + yt) + (16*eps*j[npdbA, 1, 1, 0, 2, 0, 0, 1, 0, 0])/(-1 + yt) + 
    (16*eps*yt*j[npdbA, 1, 1, 0, 2, 0, 1, 0, 0, 0])/(-1 + yt) - 
    (8*eps*s*(-1 + 2*yt)*j[npdbA, 1, 1, 0, 2, 0, 1, 1, 0, 0])/(-1 + yt) - 
    (32*eps^2*j[npdbA, 1, 1, 1, 1, 0, 0, 1, 0, 0])/(-1 + yt) + 
    (96*eps^2*j[npdbA, 1, 1, 1, 1, 0, 1, 0, 0, 0])/(-1 + yt) - 
    8*eps^2*s*(-6 + 8*yt)*j[npdbA, 1, 1, 1, 1, 0, 1, 1, 0, 0] - 
    8*eps*s*j[npdbA, 1, 1, 1, 1, 0, 2, 0, 0, 0] + 
    (16*eps^2*s*(Pi + 2*EllipticK[16*ys])*
      ((-1 + 2*yt)*j[npdbA, 1, 1, 1, 1, 0, 1, 1, 0, 0] - 
       j[npdbA, 1, 1, 1, 1, 1, 0, 1, 0, 0] + j[npdbA, 1, 1, 1, 1, 1, 1, 1, 0, 
        -1]))/EllipticK[16*ys] - 16*eps*j[npdbA, 1, 1, 2, 0, 0, 1, 0, 0, 0] + 
    (16*j[npdbA, 2, 0, 0, 2, 0, 0, 1, 0, 0])/(-1 + yt) - 
    (8*eps*s*(-1 + 2*yt)*j[npdbA, 2, 0, 1, 1, 0, 1, 1, 0, 0])/yt + 
    (eps*s*(8 - 16*yt)*(-(yt*j[npdbA, 1, 1, 0, 2, 0, 1, 1, 0, 0]) + 
       (-1 + yt)*yt*j[npdbA, 1, 1, 1, 1, 0, 2, 0, 0, 0] + 
       4*s*ys*yt*j[npdbA, 1, 1, 1, 2, 0, 1, 1, 0, 0] + 
       j[npdbA, 2, 0, 1, 1, 0, 1, 1, 0, 0] - yt*j[npdbA, 2, 0, 1, 1, 0, 1, 1, 
         0, 0]))/((-1 + yt)*yt) + 16*j[npdbA, 2, 0, 2, 0, 0, 1, 0, 0, 0] - 
    (32*eps*(eps*(8*ys - 2*yt)*j[npdbA, 0, 1, 0, 2, 0, 2, 0, 0, 0] + 
       (2*ys - yt + 3*eps*yt)*j[npdbA, 0, 2, 0, 2, 0, 1, 0, 0, 0] - 
       2*eps*ys*j[npdbA, 1, 1, 0, 2, 0, 1, 0, 0, 0] + 
       4*eps^2*ys*j[npdbA, 1, 1, 0, 2, 0, 1, 0, 0, 0] - 
       2*eps*yt*j[npdbA, 1, 1, 0, 2, 0, 1, 0, 0, 0] + 
       2*eps^2*yt*j[npdbA, 1, 1, 0, 2, 0, 1, 0, 0, 0] + 
       2*eps*j[npdbA, 1, 1, 2, 0, 0, 1, 0, 0, 0] - 
       2*eps^2*j[npdbA, 1, 1, 2, 0, 0, 1, 0, 0, 0] + 
       2*eps*ys*j[npdbA, 1, 1, 2, 0, 0, 1, 0, 0, 0] - 
       4*eps^2*ys*j[npdbA, 1, 1, 2, 0, 0, 1, 0, 0, 0] - 
       2*eps*yt*j[npdbA, 1, 1, 2, 0, 0, 1, 0, 0, 0] + 
       2*eps^2*yt*j[npdbA, 1, 1, 2, 0, 0, 1, 0, 0, 0] + 
       2*s*ys*j[npdbA, 1, 2, 1, 1, 0, 1, 0, 0, 0] - 
       2*eps*s*ys*j[npdbA, 1, 2, 1, 1, 0, 1, 0, 0, 0] + 
       2*eps*j[npdbA, 2, 0, 1, 0, 0, 2, 0, 0, 0] - 
       8*eps*ys*j[npdbA, 2, 0, 1, 0, 0, 2, 0, 0, 0] - 
       2*eps*yt*j[npdbA, 2, 0, 1, 0, 0, 2, 0, 0, 0] + j[npdbA, 2, 0, 2, 0, 0, 
        1, 0, 0, 0] - 3*eps*j[npdbA, 2, 0, 2, 0, 0, 1, 0, 0, 0] - 
       2*ys*j[npdbA, 2, 0, 2, 0, 0, 1, 0, 0, 0] - 
       yt*j[npdbA, 2, 0, 2, 0, 0, 1, 0, 0, 0] + 
       3*eps*yt*j[npdbA, 2, 0, 2, 0, 0, 1, 0, 0, 0]))/
     ((-1 + eps)*(-1 + yt)^2) + 
    16*eps*s*(-2*eps*(-1 + yt)*j[npdbA, 1, 1, 1, 1, 1, 0, 1, 0, 0] + 
      eps*(-3 + 2*yt)*j[npdbA, 1, 1, 1, 1, 1, 1, 1, 0, -1] + 
      2*s*(eps*(-1 + yt)*yt*j[npdbA, 1, 1, 1, 1, 1, 1, 1, 0, 0] + 
        ys*(j[npdbA, 1, 1, 1, 2, 1, 1, 1, 0, -1] - j[npdbA, 2, 1, 1, 1, 1, 1, 
           1, 0, -1])))))/64, 
 (eps^2*s^(1 + 2*eps)*(32*eps^2*s*(1 + Sqrt[1 - 16*ys])*
     ((-((-1 + Sqrt[1 - 16*ys])*EllipticE[16*ys]) + 
        (-1 + Sqrt[1 - 16*ys] + 16*ys)*EllipticK[16*ys])/(32*eps*Pi*ys) + 
      (Pi*(-1/2 - (2*EllipticK[16*ys])/Pi + (6*Sqrt[1 - 16*ys]*
           EllipticK[16*ys]^2)/Pi^2 - (2*(1 + Sqrt[1 - 16*ys] - 8*ys)*
           EllipticK[16*ys]^2)/Pi^2 - (2*(1 + 2*Sqrt[1 - 16*ys] - 8*ys)*
           EllipticK[16*ys]^2)/Pi^2 - (32*ys*EllipticK[16*ys]^2)/Pi^2 - 
         (16*ys*EllipticK[16*ys]^2)/(Pi^2*yt) + 
         (Pi*(-1 + 2*yt)*Sqrt[(-1 + yt)*yt*(4*ys + (-1 + yt)*yt)] + 
            2*(-1 + yt)*(2*(4*ys + (-1 + yt)*yt)*EllipticK[16*ys] + 
              (1 - 16*ys)*yt*EllipticPi[(4*ys*(1 - 2*yt)^2)/(4*ys + 
                  (-1 + yt)*yt), 16*ys]))^2/(4*(-1 + yt)*yt*(Pi - 2*Pi*yt)^2*
           (4*ys + (-1 + yt)*yt))))/(2*(1 + Sqrt[1 - 16*ys])*
        EllipticK[16*ys]))*((-1 + 2*yt)*j[npdbA, 1, 1, 1, 1, 0, 1, 1, 0, 0] - 
      j[npdbA, 1, 1, 1, 1, 1, 0, 1, 0, 0] + j[npdbA, 1, 1, 1, 1, 1, 1, 1, 0, 
       -1]) + (32*eps*s*(Pi*(-1 + 2*yt)*Sqrt[(-1 + yt)*yt*
          (4*ys + (-1 + yt)*yt)] + 4*(-1 + yt)*(4*ys + (-1 + yt)*yt)*
        EllipticK[16*ys] - 2*(-1 + 16*ys)*(-1 + yt)*yt*
        EllipticPi[(4*ys*(1 - 2*yt)^2)/(4*ys + (-1 + yt)*yt), 16*ys])*
      (-(eps*j[npdbA, 1, 1, 1, 1, 0, 1, 1, 0, 0]) + 
       yt*j[npdbA, 1, 1, 1, 1, 0, 2, 0, 0, 0] + 
       eps*(-j[npdbA, 1, 1, 1, 1, 1, 0, 1, 0, 0] + j[npdbA, 1, 1, 1, 1, 1, 1, 
          1, 0, -1] + s*yt*j[npdbA, 1, 1, 1, 1, 1, 1, 1, 0, 0])))/
     (Pi*yt*(-1 + 2*yt)) + (-1 - (2*EllipticK[16*ys])/Pi)*
     ((-16*yt*j[npdbA, 0, 2, 0, 2, 0, 1, 0, 0, 0])/(-1 + yt) + 
      (16*eps*j[npdbA, 1, 1, 0, 2, 0, 0, 1, 0, 0])/(-1 + yt) + 
      (16*eps*yt*j[npdbA, 1, 1, 0, 2, 0, 1, 0, 0, 0])/(-1 + yt) - 
      (8*eps*s*(-1 + 2*yt)*j[npdbA, 1, 1, 0, 2, 0, 1, 1, 0, 0])/(-1 + yt) - 
      (32*eps^2*j[npdbA, 1, 1, 1, 1, 0, 0, 1, 0, 0])/(-1 + yt) + 
      (96*eps^2*j[npdbA, 1, 1, 1, 1, 0, 1, 0, 0, 0])/(-1 + yt) - 
      8*eps^2*s*(-6 + 8*yt)*j[npdbA, 1, 1, 1, 1, 0, 1, 1, 0, 0] - 
      8*eps*s*j[npdbA, 1, 1, 1, 1, 0, 2, 0, 0, 0] - 
      16*eps*j[npdbA, 1, 1, 2, 0, 0, 1, 0, 0, 0] + 
      (16*j[npdbA, 2, 0, 0, 2, 0, 0, 1, 0, 0])/(-1 + yt) - 
      (8*eps*s*(-1 + 2*yt)*j[npdbA, 2, 0, 1, 1, 0, 1, 1, 0, 0])/yt + 
      (eps*s*(8 - 16*yt)*(-(yt*j[npdbA, 1, 1, 0, 2, 0, 1, 1, 0, 0]) + 
         (-1 + yt)*yt*j[npdbA, 1, 1, 1, 1, 0, 2, 0, 0, 0] + 
         4*s*ys*yt*j[npdbA, 1, 1, 1, 2, 0, 1, 1, 0, 0] + 
         j[npdbA, 2, 0, 1, 1, 0, 1, 1, 0, 0] - yt*j[npdbA, 2, 0, 1, 1, 0, 1, 
           1, 0, 0]))/((-1 + yt)*yt) + 16*j[npdbA, 2, 0, 2, 0, 0, 1, 0, 0, 
        0] - (32*eps*(eps*(8*ys - 2*yt)*j[npdbA, 0, 1, 0, 2, 0, 2, 0, 0, 0] + 
         (2*ys - yt + 3*eps*yt)*j[npdbA, 0, 2, 0, 2, 0, 1, 0, 0, 0] - 
         2*eps*ys*j[npdbA, 1, 1, 0, 2, 0, 1, 0, 0, 0] + 
         4*eps^2*ys*j[npdbA, 1, 1, 0, 2, 0, 1, 0, 0, 0] - 
         2*eps*yt*j[npdbA, 1, 1, 0, 2, 0, 1, 0, 0, 0] + 
         2*eps^2*yt*j[npdbA, 1, 1, 0, 2, 0, 1, 0, 0, 0] + 
         2*eps*j[npdbA, 1, 1, 2, 0, 0, 1, 0, 0, 0] - 
         2*eps^2*j[npdbA, 1, 1, 2, 0, 0, 1, 0, 0, 0] + 
         2*eps*ys*j[npdbA, 1, 1, 2, 0, 0, 1, 0, 0, 0] - 
         4*eps^2*ys*j[npdbA, 1, 1, 2, 0, 0, 1, 0, 0, 0] - 
         2*eps*yt*j[npdbA, 1, 1, 2, 0, 0, 1, 0, 0, 0] + 
         2*eps^2*yt*j[npdbA, 1, 1, 2, 0, 0, 1, 0, 0, 0] + 
         2*s*ys*j[npdbA, 1, 2, 1, 1, 0, 1, 0, 0, 0] - 
         2*eps*s*ys*j[npdbA, 1, 2, 1, 1, 0, 1, 0, 0, 0] + 
         2*eps*j[npdbA, 2, 0, 1, 0, 0, 2, 0, 0, 0] - 
         8*eps*ys*j[npdbA, 2, 0, 1, 0, 0, 2, 0, 0, 0] - 
         2*eps*yt*j[npdbA, 2, 0, 1, 0, 0, 2, 0, 0, 0] + j[npdbA, 2, 0, 2, 0, 
          0, 1, 0, 0, 0] - 3*eps*j[npdbA, 2, 0, 2, 0, 0, 1, 0, 0, 0] - 
         2*ys*j[npdbA, 2, 0, 2, 0, 0, 1, 0, 0, 0] - 
         yt*j[npdbA, 2, 0, 2, 0, 0, 1, 0, 0, 0] + 
         3*eps*yt*j[npdbA, 2, 0, 2, 0, 0, 1, 0, 0, 0]))/
       ((-1 + eps)*(-1 + yt)^2) + 16*eps*s*
       (-2*eps*(-1 + yt)*j[npdbA, 1, 1, 1, 1, 1, 0, 1, 0, 0] + 
        eps*(-3 + 2*yt)*j[npdbA, 1, 1, 1, 1, 1, 1, 1, 0, -1] + 
        2*s*(eps*(-1 + yt)*yt*j[npdbA, 1, 1, 1, 1, 1, 1, 1, 0, 0] + 
          ys*(j[npdbA, 1, 1, 1, 2, 1, 1, 1, 0, -1] - j[npdbA, 2, 1, 1, 1, 1, 
             1, 1, 0, -1])))) - (2*(1 + Sqrt[1 - 16*ys])*EllipticK[16*ys]*
      ((16*yt*j[npdbA, 0, 2, 0, 2, 0, 1, 0, 0, 0])/((1 + Sqrt[1 - 16*ys])*
         (-1 + yt)) + (16*(1 - 16*ys)*yt*j[npdbA, 0, 2, 0, 2, 0, 1, 0, 0, 0])/
        ((1 + Sqrt[1 - 16*ys])*(-1 + yt)) - 
       (16*eps*j[npdbA, 1, 1, 0, 2, 0, 0, 1, 0, 0])/((1 + Sqrt[1 - 16*ys])*
         (-1 + yt)) + (16*eps*(-1 + 16*ys)*j[npdbA, 1, 1, 0, 2, 0, 0, 1, 0, 
          0])/((1 + Sqrt[1 - 16*ys])*(-1 + yt)) - 
       (16*eps*yt*j[npdbA, 1, 1, 0, 2, 0, 1, 0, 0, 0])/((1 + Sqrt[1 - 16*ys])*
         (-1 + yt)) + (16*eps*(-1 + 16*ys)*yt*j[npdbA, 1, 1, 0, 2, 0, 1, 0, 
          0, 0])/((1 + Sqrt[1 - 16*ys])*(-1 + yt)) - 
       (8*eps*s*(-1 + 16*ys)*yt*j[npdbA, 1, 1, 0, 2, 0, 1, 1, 0, 0])/
        ((1 + Sqrt[1 - 16*ys])*(-1 + yt)) + 
       (8*eps*s*(2 + 16*ys*(-1 + yt) - yt)*(-1 + 2*yt)*j[npdbA, 1, 1, 0, 2, 
          0, 1, 1, 0, 0])/((1 + Sqrt[1 - 16*ys])*(-1 + yt)) + 
       (32*eps^2*j[npdbA, 1, 1, 1, 1, 0, 0, 1, 0, 0])/((1 + Sqrt[1 - 16*ys])*
         (-1 + yt)) - (32*eps^2*(-1 + 16*ys)*j[npdbA, 1, 1, 1, 1, 0, 0, 1, 0, 
          0])/((1 + Sqrt[1 - 16*ys])*(-1 + yt)) - 
       (96*eps^2*j[npdbA, 1, 1, 1, 1, 0, 1, 0, 0, 0])/((1 + Sqrt[1 - 16*ys])*
         (-1 + yt)) + (96*eps^2*(-1 + 16*ys)*j[npdbA, 1, 1, 1, 1, 0, 1, 0, 0, 
          0])/((1 + Sqrt[1 - 16*ys])*(-1 + yt)) + 
       (8*eps*(1 + 4*eps)*s*(-1 + 16*ys)*j[npdbA, 1, 1, 1, 1, 0, 1, 1, 0, 0])/
        (1 + Sqrt[1 - 16*ys]) + (8*eps*s*(eps*(4 + 64*ys*(-1 + yt) - 8*yt) + 
          Sqrt[1 - 16*ys]*(-1 + 2*yt))*j[npdbA, 1, 1, 1, 1, 0, 1, 1, 0, 0])/
        (1 + Sqrt[1 - 16*ys]) + (16*eps*s*(1 + 8*ys - 3*yt + 2*yt^2)*
         j[npdbA, 1, 1, 1, 1, 0, 2, 0, 0, 0])/(1 + Sqrt[1 - 16*ys]) + 
       (eps^2*s*(-1 + Sqrt[1 - 16*ys])*Sqrt[1 - 16*ys]*j[npdbA, 1, 1, 1, 1, 
          1, 0, 1, 0, 0])/ys - (eps^2*s*(-1 + Sqrt[1 - 16*ys])*
         (1 + Sqrt[1 - 16*ys])*(2*(eps*(-2 + 4*Sqrt[1 - 16*ys]) + 
            Sqrt[1 - 16*ys])*j[npdbA, 1, 1, 1, 1, 1, 0, 1, 0, 0] - 
          s*(-1 + Sqrt[1 - 16*ys])*(-1 + 16*ys)*j[npdbA, 1, 1, 1, 2, 1, 0, 1, 
            0, 0]))/((2 + 4*eps)*ys) + 
       (16*eps*j[npdbA, 1, 1, 2, 0, 0, 1, 0, 0, 0])/(1 + Sqrt[1 - 16*ys]) - 
       (16*eps*(-1 + 16*ys)*j[npdbA, 1, 1, 2, 0, 0, 1, 0, 0, 0])/
        (1 + Sqrt[1 - 16*ys]) - (16*j[npdbA, 2, 0, 0, 2, 0, 0, 1, 0, 0])/
        ((1 + Sqrt[1 - 16*ys])*(-1 + yt)) + 
       (16*(-1 + 16*ys)*j[npdbA, 2, 0, 0, 2, 0, 0, 1, 0, 0])/
        ((1 + Sqrt[1 - 16*ys])*(-1 + yt)) - (8*eps*s*(-1 + 16*ys)*(-1 + yt)*
         j[npdbA, 2, 0, 1, 1, 0, 1, 1, 0, 0])/((1 + Sqrt[1 - 16*ys])*yt) + 
       (8*eps*s*(-1 + 2*yt)*(1 + (-1 + 16*ys)*yt)*j[npdbA, 2, 0, 1, 1, 0, 1, 
          1, 0, 0])/((1 + Sqrt[1 - 16*ys])*yt) + 
       (8*eps*s*(-1 + 2*yt)*(-(yt*j[npdbA, 1, 1, 0, 2, 0, 1, 1, 0, 0]) + 
          (-1 + yt)*yt*j[npdbA, 1, 1, 1, 1, 0, 2, 0, 0, 0] + 
          4*s*ys*yt*j[npdbA, 1, 1, 1, 2, 0, 1, 1, 0, 0] + 
          j[npdbA, 2, 0, 1, 1, 0, 1, 1, 0, 0] - yt*j[npdbA, 2, 0, 1, 1, 0, 1, 
            1, 0, 0]))/((1 + Sqrt[1 - 16*ys])*(-1 + yt)*yt) - 
       (8*eps*s*(-1 + 16*ys)*(-1 + 2*yt)*
         (-(yt*j[npdbA, 1, 1, 0, 2, 0, 1, 1, 0, 0]) + (-1 + yt)*yt*
           j[npdbA, 1, 1, 1, 1, 0, 2, 0, 0, 0] + 4*s*ys*yt*
           j[npdbA, 1, 1, 1, 2, 0, 1, 1, 0, 0] + j[npdbA, 2, 0, 1, 1, 0, 1, 
           1, 0, 0] - yt*j[npdbA, 2, 0, 1, 1, 0, 1, 1, 0, 0]))/
        ((1 + Sqrt[1 - 16*ys])*(-1 + yt)*yt) - 
       (16*j[npdbA, 2, 0, 2, 0, 0, 1, 0, 0, 0])/(1 + Sqrt[1 - 16*ys]) + 
       (16*(-1 + 16*ys)*j[npdbA, 2, 0, 2, 0, 0, 1, 0, 0, 0])/
        (1 + Sqrt[1 - 16*ys]) + 
       (32*eps*(eps*(8*ys - 2*yt)*j[npdbA, 0, 1, 0, 2, 0, 2, 0, 0, 0] + 
          (2*ys - yt + 3*eps*yt)*j[npdbA, 0, 2, 0, 2, 0, 1, 0, 0, 0] - 
          2*eps*ys*j[npdbA, 1, 1, 0, 2, 0, 1, 0, 0, 0] + 
          4*eps^2*ys*j[npdbA, 1, 1, 0, 2, 0, 1, 0, 0, 0] - 
          2*eps*yt*j[npdbA, 1, 1, 0, 2, 0, 1, 0, 0, 0] + 
          2*eps^2*yt*j[npdbA, 1, 1, 0, 2, 0, 1, 0, 0, 0] + 
          2*eps*j[npdbA, 1, 1, 2, 0, 0, 1, 0, 0, 0] - 
          2*eps^2*j[npdbA, 1, 1, 2, 0, 0, 1, 0, 0, 0] + 
          2*eps*ys*j[npdbA, 1, 1, 2, 0, 0, 1, 0, 0, 0] - 
          4*eps^2*ys*j[npdbA, 1, 1, 2, 0, 0, 1, 0, 0, 0] - 
          2*eps*yt*j[npdbA, 1, 1, 2, 0, 0, 1, 0, 0, 0] + 
          2*eps^2*yt*j[npdbA, 1, 1, 2, 0, 0, 1, 0, 0, 0] + 
          2*s*ys*j[npdbA, 1, 2, 1, 1, 0, 1, 0, 0, 0] - 
          2*eps*s*ys*j[npdbA, 1, 2, 1, 1, 0, 1, 0, 0, 0] + 
          2*eps*j[npdbA, 2, 0, 1, 0, 0, 2, 0, 0, 0] - 
          8*eps*ys*j[npdbA, 2, 0, 1, 0, 0, 2, 0, 0, 0] - 
          2*eps*yt*j[npdbA, 2, 0, 1, 0, 0, 2, 0, 0, 0] + j[npdbA, 2, 0, 2, 0, 
           0, 1, 0, 0, 0] - 3*eps*j[npdbA, 2, 0, 2, 0, 0, 1, 0, 0, 0] - 
          2*ys*j[npdbA, 2, 0, 2, 0, 0, 1, 0, 0, 0] - 
          yt*j[npdbA, 2, 0, 2, 0, 0, 1, 0, 0, 0] + 
          3*eps*yt*j[npdbA, 2, 0, 2, 0, 0, 1, 0, 0, 0]))/
        ((-1 + eps)*(1 + Sqrt[1 - 16*ys])*(-1 + yt)^2) + 
       (32*eps*(1 - 16*ys)*(eps*(8*ys - 2*yt)*j[npdbA, 0, 1, 0, 2, 0, 2, 0, 
            0, 0] + (2*ys - yt + 3*eps*yt)*j[npdbA, 0, 2, 0, 2, 0, 1, 0, 0, 
            0] - 2*eps*ys*j[npdbA, 1, 1, 0, 2, 0, 1, 0, 0, 0] + 
          4*eps^2*ys*j[npdbA, 1, 1, 0, 2, 0, 1, 0, 0, 0] - 
          2*eps*yt*j[npdbA, 1, 1, 0, 2, 0, 1, 0, 0, 0] + 
          2*eps^2*yt*j[npdbA, 1, 1, 0, 2, 0, 1, 0, 0, 0] + 
          2*eps*j[npdbA, 1, 1, 2, 0, 0, 1, 0, 0, 0] - 
          2*eps^2*j[npdbA, 1, 1, 2, 0, 0, 1, 0, 0, 0] + 
          2*eps*ys*j[npdbA, 1, 1, 2, 0, 0, 1, 0, 0, 0] - 
          4*eps^2*ys*j[npdbA, 1, 1, 2, 0, 0, 1, 0, 0, 0] - 
          2*eps*yt*j[npdbA, 1, 1, 2, 0, 0, 1, 0, 0, 0] + 
          2*eps^2*yt*j[npdbA, 1, 1, 2, 0, 0, 1, 0, 0, 0] + 
          2*s*ys*j[npdbA, 1, 2, 1, 1, 0, 1, 0, 0, 0] - 
          2*eps*s*ys*j[npdbA, 1, 2, 1, 1, 0, 1, 0, 0, 0] + 
          2*eps*j[npdbA, 2, 0, 1, 0, 0, 2, 0, 0, 0] - 
          8*eps*ys*j[npdbA, 2, 0, 1, 0, 0, 2, 0, 0, 0] - 
          2*eps*yt*j[npdbA, 2, 0, 1, 0, 0, 2, 0, 0, 0] + j[npdbA, 2, 0, 2, 0, 
           0, 1, 0, 0, 0] - 3*eps*j[npdbA, 2, 0, 2, 0, 0, 1, 0, 0, 0] - 
          2*ys*j[npdbA, 2, 0, 2, 0, 0, 1, 0, 0, 0] - 
          yt*j[npdbA, 2, 0, 2, 0, 0, 1, 0, 0, 0] + 
          3*eps*yt*j[npdbA, 2, 0, 2, 0, 0, 1, 0, 0, 0]))/
        ((-1 + eps)*(1 + Sqrt[1 - 16*ys])*(-1 + yt)^2) + 
       4*eps*s*(2*(-8*eps*(-1 + Sqrt[1 - 16*ys]) - (2*eps + Sqrt[1 - 16*ys])/
            (1 + 2*eps))*j[npdbA, 1, 1, 1, 1, 1, 0, 1, 0, 0] + 
         2*(4*eps*(-1 + Sqrt[1 - 16*ys]) + Sqrt[1 - 16*ys])*
          j[npdbA, 1, 1, 1, 1, 1, 1, 1, 0, -1] + 
         4*eps*s*(-1 + Sqrt[1 - 16*ys])*(-1 + yt)*j[npdbA, 1, 1, 1, 1, 1, 1, 
           1, 0, 0] + ((1 + 4*eps)*s*(-1 + Sqrt[1 - 16*ys])*(-1 + 16*ys)*
           j[npdbA, 1, 1, 1, 2, 1, 0, 1, 0, 0])/(1 + 2*eps) - 
         s*(-1 + Sqrt[1 - 16*ys])*(-1 + 8*ys)*j[npdbA, 1, 1, 1, 2, 1, 1, 1, 
           0, -1] - 8*s*(-1 + Sqrt[1 - 16*ys])*ys*j[npdbA, 2, 1, 1, 1, 1, 1, 
           1, 0, -1])))/Pi))/64, 
 (eps^4*Pi*s^(2 + 2*eps)*j[npdbA, 1, 1, 1, 1, 1, 0, 1, 0, 0])/
  (4*EllipticK[16*ys]), (eps^3*s^(2 + 2*eps)*(-1 + Sqrt[1 - 16*ys])*
   (1 + Sqrt[1 - 16*ys])*((eps*Pi^2 - 2*EllipticE[16*ys]*EllipticK[16*ys] + 
      (2 + 4*eps - 32*ys - 96*eps*ys)*EllipticK[16*ys]^2)*
     j[npdbA, 1, 1, 1, 1, 1, 0, 1, 0, 0] + 16*s*ys*(-1 + 16*ys)*
     EllipticK[16*ys]^2*j[npdbA, 1, 1, 1, 2, 1, 0, 1, 0, 0]))/
  (128*Pi*ys*EllipticK[16*ys]), 
 (eps^3*s^(2 + 2*eps)*(-(yt*j[npdbA, 1, 1, 0, 2, 0, 1, 1, 0, 0]) + 
    (-1 + yt)*yt*j[npdbA, 1, 1, 1, 1, 0, 2, 0, 0, 0] + 
    4*s*ys*yt*j[npdbA, 1, 1, 1, 2, 0, 1, 1, 0, 0] + 
    j[npdbA, 2, 0, 1, 1, 0, 1, 1, 0, 0] - 
    yt*j[npdbA, 2, 0, 1, 1, 0, 1, 1, 0, 0]))/64, 
 -1/8*(eps^4*s^(2 + 2*eps)*Sqrt[ys*(-1 + yt)*yt]*j[npdbA, 1, 1, 1, 1, 0, 1, 
    1, 0, 0]), -1/16*(eps^4*s^(2 + 2*eps)*yt*j[npdbA, 1, 1, 0, 1, 1, 1, 1, 0, 
    0]), -1/16*(eps^4*s^(2 + 2*eps)*(-1 + yt)*j[npdbA, 1, 1, 1, 0, 1, 1, 1, 
    0, 0]), -1/16*(eps^3*s^(2 + 2*eps)*Sqrt[yt*(-4*ys + yt)]*
   j[npdbA, 0, 1, 0, 2, 1, 1, 1, 0, 0]), 
 (eps^2*s^(1 + 2*eps)*(-j[npdbA, 0, 0, 2, 0, 2, 0, 1, 0, 0] + 
    eps*(-1 + 2*eps)*j[npdbA, 0, 1, 0, 1, 1, 1, 1, 0, 0] + 
    eps*s*(-4*ys + yt)*j[npdbA, 0, 1, 0, 2, 1, 1, 1, 0, 0]))/4, 
 (eps^3*s^(2 + 2*eps)*Sqrt[(-1 + yt)*(-1 + 4*ys + yt)]*
   j[npdbA, 2, 0, 1, 0, 1, 1, 1, 0, 0])/16, 
 -1/8*(eps^2*s^(1 + 2*eps)*(2*eps*j[npdbA, 1, 0, 2, 0, 1, 0, 1, 0, 0] + 
    2*eps*j[npdbA, 2, 0, 1, 0, 1, 1, 1, 0, -1] - j[npdbA, 2, 0, 2, 0, 0, 1, 
     0, 0, 0])), -1/16*(eps^3*s^(2 + 2*eps)*Sqrt[yt*(4*ys*(-1 + yt) + yt)]*
   j[npdbA, 1, 1, 0, 2, 0, 1, 1, 0, 0]), 
 (eps^4*s^(1 + 2*eps)*(-1 + yt)*j[npdbA, 1, 1, 0, 1, 0, 1, 1, 0, 0])/4, 
 -1/16*(eps^3*s^(2 + 2*eps)*Sqrt[(-1 + yt)*(-1 + yt + 4*ys*yt)]*
   j[npdbA, 2, 0, 1, 1, 0, 1, 1, 0, 0]), 
 (eps^4*s^(1 + 2*eps)*yt*j[npdbA, 1, 0, 1, 1, 0, 1, 1, 0, 0])/4, 
 (eps^3*s^(1 + 2*eps)*(eps*(8*ys - 2*yt)*j[npdbA, 0, 1, 0, 2, 0, 2, 0, 0, 
      0] + (2*ys - yt + 3*eps*yt)*j[npdbA, 0, 2, 0, 2, 0, 1, 0, 0, 0] - 
    2*eps*ys*j[npdbA, 1, 1, 0, 2, 0, 1, 0, 0, 0] + 
    4*eps^2*ys*j[npdbA, 1, 1, 0, 2, 0, 1, 0, 0, 0] - 
    2*eps*yt*j[npdbA, 1, 1, 0, 2, 0, 1, 0, 0, 0] + 
    2*eps^2*yt*j[npdbA, 1, 1, 0, 2, 0, 1, 0, 0, 0] + 
    2*eps*j[npdbA, 1, 1, 2, 0, 0, 1, 0, 0, 0] - 
    2*eps^2*j[npdbA, 1, 1, 2, 0, 0, 1, 0, 0, 0] + 
    2*eps*ys*j[npdbA, 1, 1, 2, 0, 0, 1, 0, 0, 0] - 
    4*eps^2*ys*j[npdbA, 1, 1, 2, 0, 0, 1, 0, 0, 0] - 
    2*eps*yt*j[npdbA, 1, 1, 2, 0, 0, 1, 0, 0, 0] + 
    2*eps^2*yt*j[npdbA, 1, 1, 2, 0, 0, 1, 0, 0, 0] + 
    2*s*ys*j[npdbA, 1, 2, 1, 1, 0, 1, 0, 0, 0] - 
    2*eps*s*ys*j[npdbA, 1, 2, 1, 1, 0, 1, 0, 0, 0] + 
    2*eps*j[npdbA, 2, 0, 1, 0, 0, 2, 0, 0, 0] - 
    8*eps*ys*j[npdbA, 2, 0, 1, 0, 0, 2, 0, 0, 0] - 
    2*eps*yt*j[npdbA, 2, 0, 1, 0, 0, 2, 0, 0, 0] + 
    j[npdbA, 2, 0, 2, 0, 0, 1, 0, 0, 0] - 
    3*eps*j[npdbA, 2, 0, 2, 0, 0, 1, 0, 0, 0] - 
    2*ys*j[npdbA, 2, 0, 2, 0, 0, 1, 0, 0, 0] - 
    yt*j[npdbA, 2, 0, 2, 0, 0, 1, 0, 0, 0] + 
    3*eps*yt*j[npdbA, 2, 0, 2, 0, 0, 1, 0, 0, 0]))/(8*(-1 + eps)*(-1 + yt)), 
 (eps^3*s^(2 + 2*eps)*Sqrt[(-1 + yt)*yt*(4*ys + (-1 + yt)*yt)]*
   j[npdbA, 1, 1, 1, 1, 0, 2, 0, 0, 0])/16, 
 -1/4*(eps^4*s^(1 + 2*eps)*j[npdbA, 1, 1, 1, 1, 0, 1, 0, 0, 0]), 
 -1/4*(eps^4*s^(1 + 2*eps)*j[npdbA, 1, 1, 1, 0, 1, 0, 1, 0, 0]), 
 -1/4*(eps^4*s^(1 + 2*eps)*j[npdbA, 1, 1, 1, 1, 0, 0, 1, 0, 0]), 
 (eps^2*s^(2 + 2*eps)*Sqrt[1 - 4*ys]*
   ((eps*j[npdbA, 0, 2, 2, 0, 0, 0, 0, 0, 0])/(2*s^2*(ys + 2*eps*ys)) + 
    j[npdbA, 1, 0, 2, 0, 1, 0, 2, 0, 0]))/16, 
 -1/4*(eps^3*s^(1 + 2*eps)*j[npdbA, 1, 0, 2, 0, 1, 0, 1, 0, 0]), 
 (eps^3*s^(1 + 2*eps)*yt*j[npdbA, 1, 1, 0, 2, 0, 1, 0, 0, 0])/4, 
 -1/4*(eps^3*s^(1 + 2*eps)*(-1 + yt)*j[npdbA, 1, 1, 2, 0, 0, 1, 0, 0, 0]), 
 -1/4*(eps^3*s^(1 + 2*eps)*j[npdbA, 1, 1, 0, 2, 0, 0, 1, 0, 0]), 
 (eps^2*s^(1 + 2*eps)*Sqrt[yt*(-4*ys + yt)]*
   (2*j[npdbA, 0, 1, 0, 2, 0, 2, 0, 0, 0] + j[npdbA, 0, 2, 0, 2, 0, 1, 0, 0, 
     0]))/4, (eps^2*s^(1 + 2*eps)*yt*j[npdbA, 0, 2, 0, 2, 0, 1, 0, 0, 0])/4, 
 -1/4*(eps^2*s^(1 + 2*eps)*Sqrt[(-1 + yt)*(-1 + 4*ys + yt)]*
   (2*j[npdbA, 2, 0, 1, 0, 0, 2, 0, 0, 0] + j[npdbA, 2, 0, 2, 0, 0, 1, 0, 0, 
     0])), -1/4*(eps^2*s^(1 + 2*eps)*(-1 + yt)*j[npdbA, 2, 0, 2, 0, 0, 1, 0, 
    0, 0]), -1/4*(eps^2*s^(1 + 2*eps)*Sqrt[1 + 4*ys]*
   (2*j[npdbA, 2, 0, 0, 1, 0, 0, 2, 0, 0] + j[npdbA, 2, 0, 0, 2, 0, 0, 1, 0, 
     0])), -1/4*(eps^2*s^(1 + 2*eps)*j[npdbA, 2, 0, 0, 2, 0, 0, 1, 0, 0]), 
 -1/4*(eps^2*s^(1 + 2*eps)*j[npdbA, 0, 0, 2, 0, 2, 0, 1, 0, 0]), 
 eps^2*s^(2*eps)*j[npdbA, 0, 2, 2, 0, 0, 0, 0, 0, 0]}


==> anc/basis_npdbB.m <==
{(eps^4*Pi*s^(2 + 2*eps)*Sqrt[3 - x]*(1 + x)^(3/2)*
   (j[npdbB, 1, 1, 1, 1, 1, 0, 1, 0, 0] - j[npdbB, 1, 1, 1, 1, 1, 1, 1, 0, 
     -1]))/(16*EllipticK[1 + (16*x)/((-3 + x)*(1 + x)^3)]), 
 (eps^4*s^(2 + 2*eps)*
   ((y^2*Sqrt[((-1 + y)*(x^4 + (1 - 4*y)^2 - 2*x^2*(1 + 4*y)))/y^3]*
      (-((-1 + x)^2*(1 + 2*x + x^2 - 4*y)*EllipticK[
          1 + (16*x)/((-3 + x)*(1 + x)^3)]) + 
       16*x*y*EllipticPi[((-1 + x)*(3 + x)*(1 - 2*x + x^2 - 4*y))/
          ((-3 + x)*(1 + x)*(1 + 2*x + x^2 - 4*y)), 
         1 + (16*x)/((-3 + x)*(1 + x)^3)])*(j[npdbB, 1, 1, 1, 1, 1, 0, 1, 0, 
        0] - j[npdbB, 1, 1, 1, 1, 1, 1, 1, 0, -1]))/
     ((1 - 2*x + x^2 - 4*y)*(1 + 2*x + x^2 - 4*y)*
      EllipticK[1 + (16*x)/((-3 + x)*(1 + x)^3)]) + 
    Sqrt[(-1 + y)*y*(x^4 + (1 - 4*y)^2 - 2*x^2*(1 + 4*y))]*
     (j[npdbB, 1, 1, 1, 1, 1, 0, 1, 0, 0] - j[npdbB, 1, 1, 1, 1, 1, 1, 1, 0, 
       -1] + s*y*j[npdbB, 1, 1, 1, 1, 1, 1, 1, 0, 0])))/(4*y), 
 (eps^3*s^(2 + 2*eps)*(8*(-1 + x^2 + 2*eps*(-9 + x^2 + 4*y))*
     j[npdbB, 1, 1, 1, 1, 1, 0, 1, 0, 0] + 
    (32*eps*((-1 + x)^2*EllipticK[1 + (16*x)/((-3 + x)*(1 + x)^3)] + 
       4*x*EllipticPi[((-1 + x)*(3 + x))/((-3 + x)*(1 + x)), 
         1 + (16*x)/((-3 + x)*(1 + x)^3)])*(j[npdbB, 1, 1, 1, 1, 1, 0, 1, 0, 
        0] - j[npdbB, 1, 1, 1, 1, 1, 1, 1, 0, -1]))/
     EllipticK[1 + (16*x)/((-3 + x)*(1 + x)^3)] - 
    8*(-1 + x^2 + 2*eps*(-7 + x^2 + 4*y))*j[npdbB, 1, 1, 1, 1, 1, 1, 1, 0, 
      -1] + s*(64*eps*(-1 + y)*y*j[npdbB, 1, 1, 1, 1, 1, 1, 1, 0, 0] + 
      (-1 + x^2)*((3 + 5*x^2)*j[npdbB, 1, 1, 1, 2, 1, 0, 1, 0, 0] - 
        (3 + 5*x^2)*j[npdbB, 1, 1, 1, 2, 1, 1, 1, 0, -1] + 
        3*(-1 + x^2)*(j[npdbB, 2, 1, 1, 1, 1, 0, 1, 0, 0] - 
          j[npdbB, 2, 1, 1, 1, 1, 1, 1, 0, -1])))))/128, 
 (eps^4*s^(2 + 2*eps)*((256*x*EllipticK[1 + (16*x)/((-3 + x)*(1 + x)^3)]*
      j[npdbB, 1, 1, 1, 1, 1, 0, 1, 0, 0])/(Pi*Sqrt[3 - x]*(1 + x)^(3/2)) + 
    (16*Sqrt[3 - x]*(1 + x)^(3/2)*(EllipticE[1 + (16*x)/((-3 + x)*(1 + x)^3)]/
        eps + ((4*(1 - 16*x - 2*x^2 + x^4)*
           EllipticK[1 + (16*x)/((-3 + x)*(1 + x)^3)]^2)/
          ((-3 + x)*(1 + x)^3) + (-2 + (16*x)/((-3 + x)*(1 + x)^3))*
          EllipticK[1 + (16*x)/((-3 + x)*(1 + x)^3)]^2 - 
         (2*(-1 - 2*x^2*(-1 + y) + x^4*(-1 + y) + y - 16*x*y)*
           EllipticK[1 + (16*x)/((-3 + x)*(1 + x)^3)]^2)/((-3 + x)*(1 + x)^3*
           y) + (4*((-1 + x)^2*EllipticK[1 + (16*x)/((-3 + x)*(1 + x)^3)] + 
             4*x*EllipticPi[((-1 + x)*(3 + x))/((-3 + x)*(1 + x)), 1 + 
                (16*x)/((-3 + x)*(1 + x)^3)])^2)/((-3 + x)*(1 + x)^3) - 
         (2*(-1 + y)*((-1 + x)^2*(1 + 2*x + x^2 - 4*y)*EllipticK[1 + 
                (16*x)/((-3 + x)*(1 + x)^3)] - 16*x*y*EllipticPi[((-1 + x)*
                 (3 + x)*(1 - 2*x + x^2 - 4*y))/((-3 + x)*(1 + x)*
                 (1 + 2*x + x^2 - 4*y)), 1 + (16*x)/((-3 + x)*(1 + x)^3)])^2)/
          ((-3 + x)*(1 + x)^3*(1 - 2*x + x^2 - 4*y)*(1 + 2*x + x^2 - 4*y)*y))/
        EllipticK[1 + (16*x)/((-3 + x)*(1 + x)^3)])*
      (j[npdbB, 1, 1, 1, 1, 1, 0, 1, 0, 0] - j[npdbB, 1, 1, 1, 1, 1, 1, 1, 0, 
        -1]))/Pi - (64*Sqrt[((-1 + y)*(x^4 + (1 - 4*y)^2 - 2*x^2*(1 + 4*y)))/
        ((3 - x)*y^3)]*Sqrt[(-1 + y)*y*(x^4 + (1 - 4*y)^2 - 2*x^2*(1 + 4*y))]*
      ((-1 + x)^2*(1 + 2*x + x^2 - 4*y)*EllipticK[
         1 + (16*x)/((-3 + x)*(1 + x)^3)] - 
       16*x*y*EllipticPi[((-1 + x)*(3 + x)*(1 - 2*x + x^2 - 4*y))/
          ((-3 + x)*(1 + x)*(1 + 2*x + x^2 - 4*y)), 
         1 + (16*x)/((-3 + x)*(1 + x)^3)])*(j[npdbB, 1, 1, 1, 1, 1, 0, 1, 0, 
        0] - j[npdbB, 1, 1, 1, 1, 1, 1, 1, 0, -1] + 
       s*y*j[npdbB, 1, 1, 1, 1, 1, 1, 1, 0, 0]))/(Pi*(1 + x)^(3/2)*
      (1 - 2*x + x^2 - 4*y)*(1 + 2*x + x^2 - 4*y)) + 
    (8*Sqrt[(1 + x)/(3 - x)]*EllipticK[1 + (16*x)/((-3 + x)*(1 + x)^3)]*
      (8*(-1 - 2*(1 + 4*eps)*x + (1 + 4*eps)*x^2)*j[npdbB, 1, 1, 1, 1, 1, 0, 
         1, 0, 0] + s*(-1 + x)^2*(3*(-1 + x^2)*j[npdbB, 1, 1, 1, 2, 1, 0, 1, 
           0, 0] + (3 + x^2)*j[npdbB, 2, 1, 1, 1, 1, 0, 1, 0, 0])))/
     (Pi + 2*eps*Pi) - 
    (4*((-1 + x)^2*EllipticK[1 + (16*x)/((-3 + x)*(1 + x)^3)] + 
       4*x*EllipticPi[((-1 + x)*(3 + x))/((-3 + x)*(1 + x)), 
         1 + (16*x)/((-3 + x)*(1 + x)^3)])*
      (8*(-1 + x^2 + 2*eps*(-9 + x^2 + 4*y))*j[npdbB, 1, 1, 1, 1, 1, 0, 1, 0, 
         0] - 8*(-1 + x^2 + 2*eps*(-7 + x^2 + 4*y))*j[npdbB, 1, 1, 1, 1, 1, 
         1, 1, 0, -1] + s*(64*eps*(-1 + y)*y*j[npdbB, 1, 1, 1, 1, 1, 1, 1, 0, 
           0] + (-1 + x^2)*((3 + 5*x^2)*j[npdbB, 1, 1, 1, 2, 1, 0, 1, 0, 0] - 
           (3 + 5*x^2)*j[npdbB, 1, 1, 1, 2, 1, 1, 1, 0, -1] + 
           3*(-1 + x^2)*(j[npdbB, 2, 1, 1, 1, 1, 0, 1, 0, 0] - 
             j[npdbB, 2, 1, 1, 1, 1, 1, 1, 0, -1])))))/
     (eps*Pi*Sqrt[3 - x]*(1 + x)^(3/2)) - 
    (4*Sqrt[(1 + x)/(3 - x)]*EllipticK[1 + (16*x)/((-3 + x)*(1 + x)^3)]*
      ((-8*(-1 + (1 + 4*eps)*(-2 + x)*x)*j[npdbB, 1, 1, 1, 1, 1, 0, 1, 0, 0])/
        (1 + 2*eps) + 8*(-1 + 4*eps*(-1 + x)^2 + (-2 + x)*x)*
        j[npdbB, 1, 1, 1, 1, 1, 1, 1, 0, -1] - 16*eps*s*(-1 + x)^2*(-1 + y)*
        j[npdbB, 1, 1, 1, 1, 1, 1, 1, 0, 0] - 
       (3*s*(-1 + x)^3*(1 + x)*j[npdbB, 1, 1, 1, 2, 1, 0, 1, 0, 0])/
        (1 + 2*eps) + 3*s*(-1 + x)^3*(1 + x)*j[npdbB, 1, 1, 1, 2, 1, 1, 1, 0, 
         -1] - (s*(-1 + x)^2*(3 + x^2)*j[npdbB, 2, 1, 1, 1, 1, 0, 1, 0, 0])/
        (1 + 2*eps) + s*(-1 + x)^2*(3 + x^2)*j[npdbB, 2, 1, 1, 1, 1, 1, 1, 0, 
         -1]))/(eps*Pi)))/128, 
 (eps^4*Pi*s^(2 + 2*eps)*Sqrt[-((-3 + x)*(1 + x)^3)]*
   j[npdbB, 1, 1, 1, 1, 1, 0, 1, 0, 0])/
  (16*EllipticK[1 + (16*x)/((-3 + x)*(1 + x)^3)]), 
 (eps^3*s^(2 + 2*eps)*(8*(-1 + x^2 + eps*(-6 - 8*x + 6*x^2) + 
      (16*eps*x*EllipticPi[((-1 + x)*(3 + x))/((-3 + x)*(1 + x)), 
         1 + (16*x)/((-3 + x)*(1 + x)^3)])/EllipticK[
        1 + (16*x)/((-3 + x)*(1 + x)^3)])*j[npdbB, 1, 1, 1, 1, 1, 0, 1, 0, 
      0] + s*(-1 + x^2)*((3 + 5*x^2)*j[npdbB, 1, 1, 1, 2, 1, 0, 1, 0, 0] + 
      3*(-1 + x^2)*j[npdbB, 2, 1, 1, 1, 1, 0, 1, 0, 0])))/128, 
 (eps^3*s^(2 + 2*eps)*
   ((-4*((-3 + x)*(1 + x)^3*EllipticE[1 + (16*x)/((-3 + x)*(1 + x)^3)]*
        EllipticK[1 + (16*x)/((-3 + x)*(1 + x)^3)] + 
       2*eps*((-1 + x)^2*(7 - 2*x + 3*x^2)*
          EllipticK[1 + (16*x)/((-3 + x)*(1 + x)^3)]^2 + 
         16*(-1 + x)^2*x*EllipticK[1 + (16*x)/((-3 + x)*(1 + x)^3)]*
          EllipticPi[((-1 + x)*(3 + x))/((-3 + x)*(1 + x)), 
           1 + (16*x)/((-3 + x)*(1 + x)^3)] + 
         32*x^2*EllipticPi[((-1 + x)*(3 + x))/((-3 + x)*(1 + x)), 
            1 + (16*x)/((-3 + x)*(1 + x)^3)]^2))*j[npdbB, 1, 1, 1, 1, 1, 0, 
       1, 0, 0])/(Sqrt[3 - x]*(1 + x)^(3/2)*
      EllipticK[1 + (16*x)/((-3 + x)*(1 + x)^3)]) - 
    (((-1 + x)^2*EllipticK[1 + (16*x)/((-3 + x)*(1 + x)^3)] + 
       4*x*EllipticPi[((-1 + x)*(3 + x))/((-3 + x)*(1 + x)), 
         1 + (16*x)/((-3 + x)*(1 + x)^3)])*(8*(-1 + x^2 + 2*eps*(-5 + x^2))*
        j[npdbB, 1, 1, 1, 1, 1, 0, 1, 0, 0] + s*(-1 + x^2)*
        ((3 + 5*x^2)*j[npdbB, 1, 1, 1, 2, 1, 0, 1, 0, 0] + 
         3*(-1 + x^2)*j[npdbB, 2, 1, 1, 1, 1, 0, 1, 0, 0])))/
     (Sqrt[3 - x]*(1 + x)^(3/2)) + Sqrt[(1 + x)/(3 - x)]*
     EllipticK[1 + (16*x)/((-3 + x)*(1 + x)^3)]*
     (8*(-1 - 2*(1 + 4*eps)*x + (1 + 4*eps)*x^2)*j[npdbB, 1, 1, 1, 1, 1, 0, 
        1, 0, 0] + s*(-1 + x)^2*(3*(-1 + x^2)*j[npdbB, 1, 1, 1, 2, 1, 0, 1, 
          0, 0] + (3 + x^2)*j[npdbB, 2, 1, 1, 1, 1, 0, 1, 0, 0]))))/(32*Pi)}


==> anc/basis_sr.m <==
{(eps^2*msq1^(1 + 2*eps)*Pi*Sqrt[(1 + y - z)*(-1 + y + z)*(-x^2 + (1 + z)^2)]*
   j[sr, 1, 1, 1, 0, 0])/
  (4*EllipticK[1 + (4*(x - y)*(x + y)*z)/((-y^2 + (-1 + z)^2)*
       (x^2 - (1 + z)^2))]), 
 (eps*msq1^(1 + 2*eps)*
   ((-2*(-1 + z)*(1 + z)*(y*(x + 3*eps*x + eps*y)*
        EllipticK[1 + (4*(x - y)*(x + y)*z)/((-y^2 + (-1 + z)^2)*
            (x^2 - (1 + z)^2))] + eps*(x^2 - y^2)*
        EllipticPi[(x^2*(y^2 - (1 + z)^2))/(y^2*(x^2 - (1 + z)^2)), 
         1 + (4*(x - y)*(x + y)*z)/((-y^2 + (-1 + z)^2)*(x^2 - (1 + z)^2))])*
      j[sr, 1, 1, 1, 0, 0])/(x*y*EllipticK[1 + (4*(x - y)*(x + y)*z)/
         ((-y^2 + (-1 + z)^2)*(x^2 - (1 + z)^2))]) + 
    2*msq1*z^2*(1 + x*y - z^2)*j[sr, 1, 1, 2, 0, 0] - 
    msq1*(x - y)^2*(-1 + z^2)*j[sr, 1, 2, 1, 0, 0] - 
    2*msq1*(-1 + x*y + z^2)*j[sr, 2, 1, 1, 0, 0]))/2, 
 (eps*msq1^(1 + 2*eps)*
   (-((-2 + x^2 - 2*x*y + y^2 - 2*z^2 - 2*eps*(2 + x^2 + 3*x*y - 2*y^2 + 
         2*z^2))*j[sr, 1, 1, 1, 0, 0]) + 
    (6*eps*(-x^2 + y^2)*EllipticPi[(y^2 - (1 + z)^2)/(x^2 - (1 + z)^2), 
       1 + (4*(x - y)*(x + y)*z)/((-y^2 + (-1 + z)^2)*(x^2 - (1 + z)^2))]*
      j[sr, 1, 1, 1, 0, 0])/EllipticK[1 + (4*(x - y)*(x + y)*z)/
        ((-y^2 + (-1 + z)^2)*(x^2 - (1 + z)^2))] + 
    2*msq1*z^2*(3 - x^2 + x*y - y^2 + z^2)*j[sr, 1, 1, 2, 0, 0] + 
    msq1*x*(x - y)^2*y*j[sr, 1, 2, 1, 0, 0] - 
    2*msq1*(-1 + x^2 - x*y + y^2 - 3*z^2)*j[sr, 2, 1, 1, 0, 0]))/6, 
 (eps*msq1^(1 + 2*eps)*
   (-((x^2*y^2*(-1 + x - z)*(1 + y - z)*(-1 + z)^2*(1 + x + z)*(-1 + y + z)*
        EllipticE[1 + (4*(x - y)*(x + y)*z)/((-y^2 + (-1 + z)^2)*
            (x^2 - (1 + z)^2))]*EllipticK[1 + (4*(x - y)*(x + y)*z)/
           ((-y^2 + (-1 + z)^2)*(x^2 - (1 + z)^2))] + 4*(1 + 2*eps)*x^2*y^2*
        (-1 + z)^2*z*Sqrt[(-y^2 + (-1 + z)^2)/(x^2 - (1 + z)^2)]*
        Sqrt[(-y^2 + (-1 + z)^2)*(x^2 - (1 + z)^2)]*
        EllipticK[1 + (4*(x - y)*(x + y)*z)/((-y^2 + (-1 + z)^2)*
             (x^2 - (1 + z)^2))]^2 + x^2*y^2*(-1 + z)^2*
        ((x - y)^2 + 2*eps*(-5 + 2*x^2 - 3*x*y + 2*y^2 + 6*z - 5*z^2) - 
         2*(1 + z^2))*EllipticK[1 + (4*(x - y)*(x + y)*z)/
           ((-y^2 + (-1 + z)^2)*(x^2 - (1 + z)^2))]*
        ((-x^2 + (-1 + z)^2)*EllipticK[1 + (4*(x - y)*(x + y)*z)/
             ((-y^2 + (-1 + z)^2)*(x^2 - (1 + z)^2))] + 
         (x - y)*(x + y)*EllipticPi[(y^2 - (1 + z)^2)/(x^2 - (1 + z)^2), 
           1 + (4*(x - y)*(x + y)*z)/((-y^2 + (-1 + z)^2)*(x^2 - (1 + z)^
                2))]) + 2*x*y*(eps*(x*y + 3*(-1 + z)^2) + (-1 + z)^2)*
        (1 + z)^2*EllipticK[1 + (4*(x - y)*(x + y)*z)/((-y^2 + (-1 + z)^2)*
            (x^2 - (1 + z)^2))]*(-(y^2*(1 + x - z)*(-1 + x + z)*
           EllipticK[1 + (4*(x - y)*(x + y)*z)/((-y^2 + (-1 + z)^2)*(x^2 - 
                (1 + z)^2))]) + (x - y)*(x + y)*(-1 + z)^2*
          EllipticPi[(x^2*(y^2 - (1 + z)^2))/(y^2*(x^2 - (1 + z)^2)), 
           1 + (4*(x - y)*(x + y)*z)/((-y^2 + (-1 + z)^2)*(x^2 - (1 + z)^
                2))]) + eps*(-(y^2*(1 - x - z)*(1 + x - z)*
           (3*x^4*(-1 + z)^2 - y^2*(-1 + z^2)^2 + 
            x^2*(y^2*(3 + z*(2 + 3*z)) - (-1 + z)^2*(5 + z*(-14 + 5*z))))*
           EllipticK[1 + (4*(x - y)*(x + y)*z)/((-y^2 + (-1 + z)^2)*
                (x^2 - (1 + z)^2))]^2) + 2*(x - y)*(x + y)*(1 - x - z)*
          (1 + x - z)*(y - y*z)^2*EllipticK[1 + (4*(x - y)*(x + y)*z)/
             ((-y^2 + (-1 + z)^2)*(x^2 - (1 + z)^2))]*
          (3*x^2*EllipticPi[(y^2 - (1 + z)^2)/(x^2 - (1 + z)^2), 
             1 + (4*(x - y)*(x + y)*z)/((-y^2 + (-1 + z)^2)*(x^2 - 
                 (1 + z)^2))] + (1 + z)^2*EllipticPi[(x^2*(y^2 - (1 + z)^2))/
              (y^2*(x^2 - (1 + z)^2)), 1 + (4*(x - y)*(x + y)*z)/(
                (-y^2 + (-1 + z)^2)*(x^2 - (1 + z)^2))]) + 
         (x^2 - y^2)^2*(-1 + z)^2*(3*x^2*y^2*EllipticPi[(y^2 - (1 + z)^2)/(
                x^2 - (1 + z)^2), 1 + (4*(x - y)*(x + y)*z)/
                ((-y^2 + (-1 + z)^2)*(x^2 - (1 + z)^2))]^2 + 
           (-1 + z^2)^2*EllipticPi[(x^2*(y^2 - (1 + z)^2))/(y^2*
                (x^2 - (1 + z)^2)), 1 + (4*(x - y)*(x + y)*z)/
                ((-y^2 + (-1 + z)^2)*(x^2 - (1 + z)^2))]^2)))*
      j[sr, 1, 1, 1, 0, 0]) - 2*msq1*x*y*(1 - z)*z^2*
     EllipticK[1 + (4*(x - y)*(x + y)*z)/((-y^2 + (-1 + z)^2)*
         (x^2 - (1 + z)^2))]*(2*x*y*(1 + x - z)*(1 + y - z)*(-1 + x + z)*
       (-1 + y + z)*EllipticK[1 + (4*(x - y)*(x + y)*z)/((-y^2 + (-1 + z)^2)*
           (x^2 - (1 + z)^2))] - x*y*(1 - z)*(3 - x^2 + x*y - y^2 + z^2)*
       ((-x^2 + (-1 + z)^2)*EllipticK[1 + (4*(x - y)*(x + y)*z)/
            ((-y^2 + (-1 + z)^2)*(x^2 - (1 + z)^2))] + 
        (x - y)*(x + y)*EllipticPi[(y^2 - (1 + z)^2)/(x^2 - (1 + z)^2), 
          1 + (4*(x - y)*(x + y)*z)/((-y^2 + (-1 + z)^2)*
             (x^2 - (1 + z)^2))]) + (1 + z)*(1 + x*y - z^2)*
       (-(y^2*(1 + x - z)*(-1 + x + z)*EllipticK[1 + (4*(x - y)*(x + y)*z)/
             ((-y^2 + (-1 + z)^2)*(x^2 - (1 + z)^2))]) + 
        (x - y)*(x + y)*(-1 + z)^2*EllipticPi[(x^2*(y^2 - (1 + z)^2))/
           (y^2*(x^2 - (1 + z)^2)), 1 + (4*(x - y)*(x + y)*z)/
            ((-y^2 + (-1 + z)^2)*(x^2 - (1 + z)^2))]))*j[sr, 1, 1, 2, 0, 0] + 
    msq1*x*(x - y)^2*y*(1 - z)*EllipticK[1 + (4*(x - y)*(x + y)*z)/
        ((-y^2 + (-1 + z)^2)*(x^2 - (1 + z)^2))]*
     (x^2*y^2*(1 - z)*((-x^2 + (-1 + z)^2)*EllipticK[
          1 + (4*(x - y)*(x + y)*z)/((-y^2 + (-1 + z)^2)*
             (x^2 - (1 + z)^2))] + (x - y)*(x + y)*EllipticPi[
          (y^2 - (1 + z)^2)/(x^2 - (1 + z)^2), 1 + (4*(x - y)*(x + y)*z)/
            ((-y^2 + (-1 + z)^2)*(x^2 - (1 + z)^2))]) - 
      (1 + z)*(1 - z^2)*(-(y^2*(1 + x - z)*(-1 + x + z)*
          EllipticK[1 + (4*(x - y)*(x + y)*z)/((-y^2 + (-1 + z)^2)*
              (x^2 - (1 + z)^2))]) + (x - y)*(x + y)*(-1 + z)^2*
         EllipticPi[(x^2*(y^2 - (1 + z)^2))/(y^2*(x^2 - (1 + z)^2)), 
          1 + (4*(x - y)*(x + y)*z)/((-y^2 + (-1 + z)^2)*
             (x^2 - (1 + z)^2))]))*j[sr, 1, 2, 1, 0, 0] + 
    2*msq1*x*y*(1 - z)*EllipticK[1 + (4*(x - y)*(x + y)*z)/
        ((-y^2 + (-1 + z)^2)*(x^2 - (1 + z)^2))]*
     (2*x*y*(1 + x - z)*(1 + y - z)*z*(-1 + x + z)*(-1 + y + z)*
       EllipticK[1 + (4*(x - y)*(x + y)*z)/((-y^2 + (-1 + z)^2)*
           (x^2 - (1 + z)^2))] + x*y*(1 - z)*(1 - x^2 + x*y - y^2 + 3*z^2)*
       ((-x^2 + (-1 + z)^2)*EllipticK[1 + (4*(x - y)*(x + y)*z)/
            ((-y^2 + (-1 + z)^2)*(x^2 - (1 + z)^2))] + 
        (x - y)*(x + y)*EllipticPi[(y^2 - (1 + z)^2)/(x^2 - (1 + z)^2), 
          1 + (4*(x - y)*(x + y)*z)/((-y^2 + (-1 + z)^2)*
             (x^2 - (1 + z)^2))]) - (1 + z)*(1 - x*y - z^2)*
       (-(y^2*(1 + x - z)*(-1 + x + z)*EllipticK[1 + (4*(x - y)*(x + y)*z)/
             ((-y^2 + (-1 + z)^2)*(x^2 - (1 + z)^2))]) + 
        (x - y)*(x + y)*(-1 + z)^2*EllipticPi[(x^2*(y^2 - (1 + z)^2))/
           (y^2*(x^2 - (1 + z)^2)), 1 + (4*(x - y)*(x + y)*z)/
            ((-y^2 + (-1 + z)^2)*(x^2 - (1 + z)^2))]))*j[sr, 2, 1, 1, 0, 0]))/
  (2*Pi*x^2*y^2*(-1 + z)^2*Sqrt[(1 + y - z)*(-1 + y + z)*(-x^2 + (1 + z)^2)]*
   EllipticK[1 + (4*(x - y)*(x + y)*z)/((-y^2 + (-1 + z)^2)*
       (x^2 - (1 + z)^2))]), eps^2*msq1^(2*eps)*j[sr, 1, 1, 0, 0, 0], 
 eps^2*msq1^(2*eps)*j[sr, 1, 0, 1, 0, 0], eps^2*msq1^(2*eps)*
  j[sr, 0, 1, 1, 0, 0]}


==> anc/basis_t3f.m <==
{(eps^3*mtsq^(2*(1 + eps))*Pi*Sqrt[x*(x - 4*z)]*
   Sqrt[-((x*y*(4 + y) + 8*z*(-y + Sqrt[x*y + (y - z)^2] + z))/(x - 4*z))]*
   j[t3f, 0, 1, 1, 2, 0, 0, 1, 1, 0])/
  (2*EllipticK[1 - (16*Sqrt[x*y + (y - z)^2]*z)/(x*y*(4 + y) + 
       8*z*(-y + Sqrt[x*y + (y - z)^2] + z))]), 
 -2*eps^3*mtsq^(1 + 2*eps)*Sqrt[x*(x - 4*z)]*j[t3f, -1, 1, 1, 2, 0, 0, 1, 1, 
    0] - (2*(-1 + eps)*eps^3*mtsq^(2*eps)*Sqrt[(x*(x - 4*z))/(y - z)^2]*
    (-y + z)*j[t3f, 0, 1, 1, 1, 0, 0, 0, 1, 0])/3 - 
  ((2 - 4*eps)*eps^3*mtsq^(2*(1 + eps))*x*(x*(4 + y) + 
     2*z*(-8 - y - Sqrt[x*y + (y - z)^2] + z))*
    Sqrt[-((x*y*(4 + y) + 8*z*(-y + Sqrt[x*y + (y - z)^2] + z))/(x - 4*z))]*
    Sqrt[((x - 4*z)*(-1 + (4*(x - 4*z))/(x*(4 + y) + 
          2*z*(-8 - y - Sqrt[x*y + (y - z)^2] + z)))*
       ((4*(x - 4*z))/(x*(4 + y) + 2*z*(-8 - y - Sqrt[x*y + (y - z)^2] + 
            z)) - (16*Sqrt[x*y + (y - z)^2]*z)/(x*y*(4 + y) + 
          8*z*(-y + Sqrt[x*y + (y - z)^2] + z))))/
      (x*(4 + y) + 2*z*(-8 - y - Sqrt[x*y + (y - z)^2] + z))]*
    (EllipticK[1 - (16*Sqrt[x*y + (y - z)^2]*z)/(x*y*(4 + y) + 
         8*z*(-y + Sqrt[x*y + (y - z)^2] + z))] + 
     (4*Sqrt[x*y + (y - z)^2]*z*(-(x*(4 + y)) + 
        2*(8 + y + Sqrt[x*y + (y - z)^2] - z)*z)*
       EllipticPi[((x - 4*z)*(x*y*(4 + y) + 8*z*(-y - Sqrt[x*y + (y - z)^2] + 
             z)))/(x^2*y*(4 + y) - 4*x*(y^2 + y*(6 + Sqrt[x*y + (y - z)^2] - 
              2*z) + 2*(Sqrt[x*y + (y - z)^2] - z))*z + 
          8*(4 + y - z)*(y + Sqrt[x*y + (y - z)^2] - z)*z^2), 
        1 - (16*Sqrt[x*y + (y - z)^2]*z)/(x*y*(4 + y) + 
           8*z*(-y + Sqrt[x*y + (y - z)^2] + z))])/(-(x^2*y*(4 + y)) + 
       4*x*(y^2 + y*(6 + Sqrt[x*y + (y - z)^2] - 2*z) + 
         2*(Sqrt[x*y + (y - z)^2] - z))*z - 8*(4 + y - z)*
        (y + Sqrt[x*y + (y - z)^2] - z)*z^2))*j[t3f, 0, 1, 1, 2, 0, 0, 1, 1, 
     0])/((-2 + 4*eps)*Sqrt[x*(x - 4*z)]*
    EllipticK[1 - (16*Sqrt[x*y + (y - z)^2]*z)/(x*y*(4 + y) + 
        8*z*(-y + Sqrt[x*y + (y - z)^2] + z))]), 
 (3*(-1 + eps)*eps^2*mtsq^(2*(-1 + eps))*
    ((-4*(4 + y)*Sqrt[x*(x - 4*z)]*(x*y + 2*z*(-y - Sqrt[x*y + (y - z)^2] + 
          z))*Sqrt[-((x*y*(4 + y) + 8*z*(-y + Sqrt[x*y + (y - z)^2] + z))/
          (x - 4*z))]*(-((-1 + 2*eps)*x*(y^3 + 3*y*(-4 + z) - y^2*(-1 + z) + 
           4*z)) - (y - z)*((-1 + eps)*y^3 + 4*z*(-6 - eps*(-12 + z) + z) - 
          2*y^2*(1 + (-1 + eps)*z) + y*(8 - 2*z - z^2 + 
            eps*(-16 + 4*z + z^2))))*EllipticK[
        1 - (16*Sqrt[x*y + (y - z)^2]*z)/(x*y*(4 + y) + 
           8*z*(-y + Sqrt[x*y + (y - z)^2] + z))])/
      (Pi*x*y^2*(x*(4 + y) + 2*z*(-8 - y - Sqrt[x*y + (y - z)^2] + z))*
       (x*(4 + y) + 2*(y^2 - 2*y*(-2 + z) + (-4 + z)*z))) - 
     ((y - z)*(16 - y^2 + eps*(-32 + 3*y^2 + y*(4 - 3*z)) - 2*z + y*z)*
       f[x, y, z])/Sqrt[(y - z)*(-4 - y + z)])*j[t3f, -1, 0, 0, 1, 0, 0, 1, 
     1, 0])/((4 + y)^2*(4 + y - z)) + mtsq^(-1 + 2*eps)*
   ((4*eps^2*(-2 + 3*eps)*Sqrt[x*(x - 4*z)]*(-y + z)*
      (x*y + 2*z*(-y - Sqrt[x*y + (y - z)^2] + z))*
      Sqrt[-((x*y*(4 + y) + 8*z*(-y + Sqrt[x*y + (y - z)^2] + z))/(x - 4*z))]*
      ((-1 + 2*eps)*x*(4 + y) + 2*(8 + y - z)*z + 
       eps*(y^3 - 2*y^2*(-2 + z) - 32*z + y*(-4 + z)*z))*
      EllipticK[1 - (16*Sqrt[x*y + (y - z)^2]*z)/(x*y*(4 + y) + 
          8*z*(-y + Sqrt[x*y + (y - z)^2] + z))])/(Pi*x*y^2*(4 + y - z)*
      (x*(4 + y) + 2*z*(-8 - y - Sqrt[x*y + (y - z)^2] + z))*
      (x*(4 + y) + 2*(y^2 - 2*y*(-2 + z) + (-4 + z)*z))) - 
    (eps^2*(-2 + 3*eps)*(2 + eps*(-4 + y - z))*(y - z)*f[x, y, z])/
     ((4 + y - z)*Sqrt[(y - z)*(-4 - y + z)]))*j[t3f, -1, 1, 0, 1, 0, 0, 1, 
    1, 0] + mtsq^(-1 + 2*eps)*
   ((eps^2*(-2 + 3*eps)*Sqrt[x*(x - 4*z)]*
      (x*y + 2*z*(-y - Sqrt[x*y + (y - z)^2] + z))*
      Sqrt[-((x*y*(4 + y) + 8*z*(-y + Sqrt[x*y + (y - z)^2] + z))/(x - 4*z))]*
      (-(eps*(-4 + x)*(x - 2*z)) + ((-2 + eps*(4 + x))*
         (x^2*(4 + y) + 2*x*(-8 + y^2 + y*(2 - 3*z) - 8*z + z^2) + 
          2*(y^3 - 4*y^2*(-1 + z) + y*z*(-4 + 5*z) - 2*z*(-16 + z^2))))/
        (x*(4 + y) + 2*(y^2 - 2*y*(-2 + z) + (-4 + z)*z)))*
      EllipticK[1 - (16*Sqrt[x*y + (y - z)^2]*z)/(x*y*(4 + y) + 
          8*z*(-y + Sqrt[x*y + (y - z)^2] + z))])/(Pi*(-4 + x)^2*y^2*
      (x*(4 + y) + 2*z*(-8 - y - Sqrt[x*y + (y - z)^2] + z))) + 
    (eps^2*(-2 + 3*eps)*Sqrt[-((-4 + x)*x)]*(-2 + eps*(4 + x))*g[x, y, z])/
     (-4 + x)^2)*j[t3f, -1, 1, 1, 1, 0, 0, 1, 0, 0] + 
  ((2 - 4*eps)*eps^2*(-1 + 3*eps)*mtsq^(2*eps)*(x*(x - 4*z))^(3/2)*
    (x*y + 2*z*(-y - Sqrt[x*y + (y - z)^2] + z))*
    Sqrt[-((x*y*(4 + y) + 8*z*(-y + Sqrt[x*y + (y - z)^2] + z))/(x - 4*z))]*
    EllipticK[1 - (16*Sqrt[x*y + (y - z)^2]*z)/(x*y*(4 + y) + 
        8*z*(-y + Sqrt[x*y + (y - z)^2] + z))]*j[t3f, -1, 1, 1, 1, 0, 0, 1, 
     1, 0])/(Pi*x^2*y^2*(x*(4 + y) + 2*z*(-8 - y - Sqrt[x*y + (y - z)^2] + 
       z))) + 2*(2 - 4*eps)*eps^3*mtsq^(1 + 2*eps)*
   ((Sqrt[x*(x - 4*z)]*(x*(-2 - y + 4*eps*(1 + y)) + 
       2*(4 + y - 4*eps*(2 + y - z) - z)*z)*
      (x*y + 2*z*(-y - Sqrt[x*y + (y - z)^2] + z))*
      Sqrt[-((x*y*(4 + y) + 8*z*(-y + Sqrt[x*y + (y - z)^2] + z))/(x - 4*z))]*
      EllipticK[1 - (16*Sqrt[x*y + (y - z)^2]*z)/(x*y*(4 + y) + 
          8*z*(-y + Sqrt[x*y + (y - z)^2] + z))])/(2*eps*(-1 + 2*eps)*Pi*x*
      y^2*(x*(4 + y) + 2*z*(-8 - y - Sqrt[x*y + (y - z)^2] + z))) - 
    (3*x*(x*(4 + y) + 2*z*(-8 - y - Sqrt[x*y + (y - z)^2] + z))*
      Sqrt[((x - 4*z)*(-1 + (4*(x - 4*z))/(x*(4 + y) + 
            2*z*(-8 - y - Sqrt[x*y + (y - z)^2] + z)))*
         ((4*(x - 4*z))/(x*(4 + y) + 2*z*(-8 - y - Sqrt[x*y + (y - z)^2] + 
              z)) - (16*Sqrt[x*y + (y - z)^2]*z)/(x*y*(4 + y) + 
            8*z*(-y + Sqrt[x*y + (y - z)^2] + z))))/
        (x*(4 + y) + 2*z*(-8 - y - Sqrt[x*y + (y - z)^2] + z))]*
      (EllipticK[1 - (16*Sqrt[x*y + (y - z)^2]*z)/(x*y*(4 + y) + 
           8*z*(-y + Sqrt[x*y + (y - z)^2] + z))] + 
       (4*Sqrt[x*y + (y - z)^2]*z*(-(x*(4 + y)) + 
          2*(8 + y + Sqrt[x*y + (y - z)^2] - z)*z)*EllipticPi[
          ((x - 4*z)*(x*y*(4 + y) + 8*z*(-y - Sqrt[x*y + (y - z)^2] + z)))/
           (x^2*y*(4 + y) - 4*x*(y^2 + y*(6 + Sqrt[x*y + (y - z)^2] - 2*z) + 
              2*(Sqrt[x*y + (y - z)^2] - z))*z + 8*(4 + y - z)*
             (y + Sqrt[x*y + (y - z)^2] - z)*z^2), 
          1 - (16*Sqrt[x*y + (y - z)^2]*z)/(x*y*(4 + y) + 
             8*z*(-y + Sqrt[x*y + (y - z)^2] + z))])/(-(x^2*y*(4 + y)) + 
         4*x*(y^2 + y*(6 + Sqrt[x*y + (y - z)^2] - 2*z) + 
           2*(Sqrt[x*y + (y - z)^2] - z))*z - 8*(4 + y - z)*
          (y + Sqrt[x*y + (y - z)^2] - z)*z^2)))/(2*(-2 + 4*eps)*Pi*
      Sqrt[x*(x - 4*z)]))*j[t3f, -1, 1, 1, 2, 0, 0, 1, 1, 0] + 
  mtsq^(-1 + 2*eps)*((eps^2*Sqrt[x*(x - 4*z)]*
      (x*y + 2*z*(-y - Sqrt[x*y + (y - z)^2] + z))*
      Sqrt[-((x*y*(4 + y) + 8*z*(-y + Sqrt[x*y + (y - z)^2] + z))/(x - 4*z))]*
      ((2*eps*(4 + y)*(-6 - y + 2*eps*(4 + y))*(y - z)^2)/(4 + y - z) + 
       (2 - 4*eps)*(12 + 4*y + y^2 - eps*(4 + y)^2)*(y + z) + 
       (2*(y^3 + 16*eps^2*(4 + y)^2 - 2*eps*(y^3 + y*(76 - 3*z) - 
            8*(-20 + z) - y^2*(-13 + z)) - 4*y*(-12 + z) - y^2*(-10 + z) - 
          12*(-8 + z))*(y - z)*(x*(4 + y) + 2*z*(-8 - y + z)))/
        ((4 + y - z)*(x*(4 + y) + 2*(y^2 - 2*y*(-2 + z) + (-4 + z)*z))))*
      EllipticK[1 - (16*Sqrt[x*y + (y - z)^2]*z)/(x*y*(4 + y) + 
          8*z*(-y + Sqrt[x*y + (y - z)^2] + z))])/(Pi*x*y^2*(4 + y)^2*
      (x*(4 + y) + 2*z*(-8 - y - Sqrt[x*y + (y - z)^2] + z))) - 
    (eps^2*(y^3 + 16*eps^2*(4 + y)^2 - 2*eps*(y^3 + y*(76 - 3*z) - 
         8*(-20 + z) - y^2*(-13 + z)) - 4*y*(-12 + z) - y^2*(-10 + z) - 
       12*(-8 + z))*(y - z)*f[x, y, z])/((4 + y)^2*(4 + y - z)*
      Sqrt[(y - z)*(-4 - y + z)]))*j[t3f, 0, 0, 0, 1, 0, 0, 1, 1, 0] + 
  mtsq^(2*eps)*((eps^2*Sqrt[x*(x - 4*z)]*
      (x*y + 2*z*(-y - Sqrt[x*y + (y - z)^2] + z))*
      Sqrt[-((x*y*(4 + y) + 8*z*(-y + Sqrt[x*y + (y - z)^2] + z))/(x - 4*z))]*
      (-x - 2*y + (eps*x*(x - 2*z))/((-1 + 2*eps)*(-4 + x)) + 
       (2*eps*(y - z)^2)/((-1 + eps)*(4 + y)*(4 + y - z)) + 2*z + 
       (2*(-10 + 12*eps - y)*(y + z))/((-1 + eps)*(4 + y)^2) - 
       (2*(y - z)*(x*(4 + y) + 2*z*(-8 - y + z))*(48 + y^2 - y*(-16 + z) - 
          10*z + eps*(y^2 + 8*(-8 + z) - y*(12 + z))))/((-1 + eps)*(4 + y)^2*
         (4 + y - z)*(x*(4 + y) + 2*(y^2 - 2*y*(-2 + z) + (-4 + z)*z))) + 
       ((6 + eps*(-12 + x) - x)*x*(x^2*(4 + y) + 
          2*x*(-8 + y^2 + y*(2 - 3*z) - 8*z + z^2) + 
          2*(y^3 - 4*y^2*(-1 + z) + y*z*(-4 + 5*z) - 2*z*(-16 + z^2))))/
        ((-1 + 2*eps)*(-4 + x)^2*(x*(4 + y) + 2*(y^2 - 2*y*(-2 + z) + 
            (-4 + z)*z))))*EllipticK[1 - (16*Sqrt[x*y + (y - z)^2]*z)/
         (x*y*(4 + y) + 8*z*(-y + Sqrt[x*y + (y - z)^2] + z))])/
     (Pi*x*y^2*(x*(4 + y) + 2*z*(-8 - y - Sqrt[x*y + (y - z)^2] + z))) + 
    (eps^2*(y - z)*(48 + y^2 - y*(-16 + z) - 10*z + 
       eps*(y^2 + 8*(-8 + z) - y*(12 + z)))*f[x, y, z])/
     ((-1 + eps)*(4 + y)^2*(4 + y - z)*Sqrt[(y - z)*(-4 - y + z)]) + 
    (eps^2*(6 + eps*(-12 + x) - x)*Sqrt[-((-4 + x)*x)]*g[x, y, z])/
     ((-1 + 2*eps)*(-4 + x)^2))*j[t3f, 0, 0, 0, 2, 0, 0, 2, 0, 0] + 
  mtsq^(-1 + 2*eps)*((8*(-1 + eps)*eps^2*Sqrt[x*(x - 4*z)]*
      (x*y + 2*z*(-y - Sqrt[x*y + (y - z)^2] + z))*
      Sqrt[-((x*y*(4 + y) + 8*z*(-y + Sqrt[x*y + (y - z)^2] + z))/(x - 4*z))]*
      (-((-1 + 2*eps)*x*(4 + y)*(y^2 - y*(-3 + z) + z)) - 
       (y - z)*((-1 + eps)*y^3 - 2*y^2*(4 + eps*(-6 + z) - z) + 
         2*(-1 + 4*eps)*z^2 + y*(-16 + 10*z - z^2 + eps*(32 - 20*z + z^2))))*
      EllipticK[1 - (16*Sqrt[x*y + (y - z)^2]*z)/(x*y*(4 + y) + 
          8*z*(-y + Sqrt[x*y + (y - z)^2] + z))])/(Pi*x*y^2*(4 + y - z)*
      (x*(4 + y) + 2*z*(-8 - y - Sqrt[x*y + (y - z)^2] + z))*
      (x*(4 + y) + 2*(y^2 - 2*y*(-2 + z) + (-4 + z)*z))) + 
    (2*(-1 + eps)*eps^2*(y - z)*(-2 - y + eps*(4 + 3*y - 3*z) + z)*
      f[x, y, z])/((4 + y - z)*Sqrt[(y - z)*(-4 - y + z)]))*
   j[t3f, 0, 1, 0, 1, 0, 0, 0, 1, 0] + 
  mtsq^(2*eps)*((4*eps^2*(-1 + 2*eps)*Sqrt[x*(x - 4*z)]*(-y + z)*
      (x*y + 2*z*(-y - Sqrt[x*y + (y - z)^2] + z))*
      Sqrt[-((x*y*(4 + y) + 8*z*(-y + Sqrt[x*y + (y - z)^2] + z))/(x - 4*z))]*
      (-(x*(4 + y)*(-2 + eps*(8 + y - z))) + 4*z*(-8 - y + z) + 
       eps*(y^4 - 3*y^3*(-2 + z) - y*z*(-32 + 6*z + z^2) + 
         2*z*(64 - 20*z + 3*z^2) + y^2*(8 - 6*z + 3*z^2)))*
      EllipticK[1 - (16*Sqrt[x*y + (y - z)^2]*z)/(x*y*(4 + y) + 
          8*z*(-y + Sqrt[x*y + (y - z)^2] + z))])/(Pi*x*y^2*(4 + y - z)*
      (x*(4 + y) + 2*z*(-8 - y - Sqrt[x*y + (y - z)^2] + z))*
      (x*(4 + y) + 2*(y^2 - 2*y*(-2 + z) + (-4 + z)*z))) - 
    (eps^2*(-1 + 2*eps)*(y - z)*(-4 + eps*(16 + y^2 - 2*y*(-2 + z) - 4*z + 
         z^2))*f[x, y, z])/((4 + y - z)*Sqrt[(y - z)*(-4 - y + z)]))*
   j[t3f, 0, 1, 0, 1, 0, 0, 1, 1, 0] + mtsq^(-1 + 2*eps)*
   ((2*(-1 + eps)*eps^2*Sqrt[x*(x - 4*z)]*
      (x*y + 2*z*(-y - Sqrt[x*y + (y - z)^2] + z))*
      Sqrt[-((x*y*(4 + y) + 8*z*(-y + Sqrt[x*y + (y - z)^2] + z))/(x - 4*z))]*
      ((eps*x*(x - 2*z))/(-4 + x) + (-1 + 2*eps)*(x + 2*y - 2*z) - 
       (x*(2 - x + eps*(-4 + 3*x))*(x^2*(4 + y) + 
          2*x*(-8 + y^2 + y*(2 - 3*z) - 8*z + z^2) + 
          2*(y^3 - 4*y^2*(-1 + z) + y*z*(-4 + 5*z) - 2*z*(-16 + z^2))))/
        ((-4 + x)^2*(x*(4 + y) + 2*(y^2 - 2*y*(-2 + z) + (-4 + z)*z))))*
      EllipticK[1 - (16*Sqrt[x*y + (y - z)^2]*z)/(x*y*(4 + y) + 
          8*z*(-y + Sqrt[x*y + (y - z)^2] + z))])/
     (Pi*x*y^2*(x*(4 + y) + 2*z*(-8 - y - Sqrt[x*y + (y - z)^2] + z))) - 
    (2*(-1 + eps)*eps^2*Sqrt[-((-4 + x)*x)]*(2 - x + eps*(-4 + 3*x))*
      g[x, y, z])/(-4 + x)^2)*j[t3f, 0, 1, 1, 1, 0, 0, 0, 0, 0] + 
  mtsq^(2*eps)*((2*(-1 + eps)*eps^2*Sqrt[(x*(x - 4*z))/(y - z)^2]*(-y + z)*
      (x*y + 2*z*(-y - Sqrt[x*y + (y - z)^2] + z))*
      Sqrt[-((x*y*(4 + y) + 8*z*(-y + Sqrt[x*y + (y - z)^2] + z))/(x - 4*z))]*
      Sqrt[-(y*(4 + y)) - (8*z*(-y + Sqrt[x*y + (y - z)^2] + z))/x]*
      (6*(-1 + 4*eps)*Sqrt[x*(x - 4*z)]*(y - z)*z*
        Sqrt[-(x*(x*y*(4 + y) + 8*z*(-y + Sqrt[x*y + (y - z)^2] + z)))] + 
       x^2*(-2 - y + 4*eps*(1 + y))*
        Sqrt[-((x - 4*z)*(x*y*(4 + y) + 8*z*(-y + Sqrt[x*y + (y - z)^2] + 
              z)))] + x*(-3*(-1 + 4*eps)*y*Sqrt[x*(x - 4*z)]*
          Sqrt[-(x*(x*y*(4 + y) + 8*z*(-y + Sqrt[x*y + (y - z)^2] + z)))] + 
         2*(4 + y - 4*eps*(2 + y))*z*Sqrt[-((x - 4*z)*(x*y*(4 + y) + 
              8*z*(-y + Sqrt[x*y + (y - z)^2] + z)))] + 2*(-1 + 4*eps)*z^2*
          Sqrt[-((x - 4*z)*(x*y*(4 + y) + 8*z*(-y + Sqrt[x*y + (y - z)^2] + 
                z)))]))*EllipticK[1 - (16*Sqrt[x*y + (y - z)^2]*z)/
         (x*y*(4 + y) + 8*z*(-y + Sqrt[x*y + (y - z)^2] + z))])/
     (3*Pi*x*y^2*(x*(4 + y) + 2*z*(-8 - y - Sqrt[x*y + (y - z)^2] + z))*
      Sqrt[-(x*(x*y*(4 + y) + 8*z*(-y + Sqrt[x*y + (y - z)^2] + z)))]*
      Sqrt[-((x - 4*z)*(x*y*(4 + y) + 8*z*(-y + Sqrt[x*y + (y - z)^2] + 
            z)))]) + ((4 - 8*eps)*(-1 + eps)*eps^3*
      Sqrt[(x*(x - 4*z))/(y - z)^2]*(-y + z)*
      ((Sqrt[x*(x - 4*z)]*(x*(-2 - y + 4*eps*(1 + y)) + 
          2*(4 + y - 4*eps*(2 + y - z) - z)*z)*
         (x*y + 2*z*(-y - Sqrt[x*y + (y - z)^2] + z))*
         Sqrt[-((x*y*(4 + y) + 8*z*(-y + Sqrt[x*y + (y - z)^2] + z))/
            (x - 4*z))]*EllipticK[1 - (16*Sqrt[x*y + (y - z)^2]*z)/
            (x*y*(4 + y) + 8*z*(-y + Sqrt[x*y + (y - z)^2] + z))])/
        (2*eps*(-1 + 2*eps)*Pi*x*y^2*(x*(4 + y) + 
          2*z*(-8 - y - Sqrt[x*y + (y - z)^2] + z))) - 
       (3*x*(x*(4 + y) + 2*z*(-8 - y - Sqrt[x*y + (y - z)^2] + z))*
         Sqrt[((x - 4*z)*(-1 + (4*(x - 4*z))/(x*(4 + y) + 2*z*(-8 - y - 
                 Sqrt[x*y + (y - z)^2] + z)))*((4*(x - 4*z))/(x*(4 + y) + 2*z*
                (-8 - y - Sqrt[x*y + (y - z)^2] + z)) - 
             (16*Sqrt[x*y + (y - z)^2]*z)/(x*y*(4 + y) + 8*z*
                (-y + Sqrt[x*y + (y - z)^2] + z))))/(x*(4 + y) + 
            2*z*(-8 - y - Sqrt[x*y + (y - z)^2] + z))]*
         (EllipticK[1 - (16*Sqrt[x*y + (y - z)^2]*z)/(x*y*(4 + y) + 
              8*z*(-y + Sqrt[x*y + (y - z)^2] + z))] + 
          (4*Sqrt[x*y + (y - z)^2]*z*(-(x*(4 + y)) + 
             2*(8 + y + Sqrt[x*y + (y - z)^2] - z)*z)*EllipticPi[
             ((x - 4*z)*(x*y*(4 + y) + 8*z*(-y - Sqrt[x*y + (y - z)^2] + z)))/
              (x^2*y*(4 + y) - 4*x*(y^2 + y*(6 + Sqrt[x*y + (y - z)^2] - 
                   2*z) + 2*(Sqrt[x*y + (y - z)^2] - z))*z + 8*(4 + y - z)*
                (y + Sqrt[x*y + (y - z)^2] - z)*z^2), 
             1 - (16*Sqrt[x*y + (y - z)^2]*z)/(x*y*(4 + y) + 
                8*z*(-y + Sqrt[x*y + (y - z)^2] + z))])/(-(x^2*y*(4 + y)) + 
            4*x*(y^2 + y*(6 + Sqrt[x*y + (y - z)^2] - 2*z) + 
              2*(Sqrt[x*y + (y - z)^2] - z))*z - 8*(4 + y - z)*
             (y + Sqrt[x*y + (y - z)^2] - z)*z^2)))/(2*(-2 + 4*eps)*Pi*
         Sqrt[x*(x - 4*z)])))/(3*Sqrt[x*(x - 4*z)]))*
   j[t3f, 0, 1, 1, 1, 0, 0, 0, 1, 0] + 
  mtsq^(2*eps)*((eps^2*(-1 + 2*eps)*Sqrt[x*(x - 4*z)]*
      (x*y + 2*z*(-y - Sqrt[x*y + (y - z)^2] + z))*
      Sqrt[-((x*y*(4 + y) + 8*z*(-y + Sqrt[x*y + (y - z)^2] + z))/(x - 4*z))]*
      (eps*(-4 + x)*(-2 + x)*(x - 2*z) - ((-4 + eps*(16 - 4*x + x^2))*
         (x^2*(4 + y) + 2*x*(-8 + y^2 + y*(2 - 3*z) - 8*z + z^2) + 
          2*(y^3 - 4*y^2*(-1 + z) + y*z*(-4 + 5*z) - 2*z*(-16 + z^2))))/
        (x*(4 + y) + 2*(y^2 - 2*y*(-2 + z) + (-4 + z)*z)))*
      EllipticK[1 - (16*Sqrt[x*y + (y - z)^2]*z)/(x*y*(4 + y) + 
          8*z*(-y + Sqrt[x*y + (y - z)^2] + z))])/(Pi*(-4 + x)^2*y^2*
      (x*(4 + y) + 2*z*(-8 - y - Sqrt[x*y + (y - z)^2] + z))) - 
    (eps^2*(-1 + 2*eps)*Sqrt[-((-4 + x)*x)]*(-4 + eps*(16 - 4*x + x^2))*
      g[x, y, z])/(-4 + x)^2)*j[t3f, 0, 1, 1, 1, 0, 0, 1, 0, 0] + 
  2*(2 - 4*eps)*eps^3*mtsq^(2*(1 + eps))*
   (((x*(x - 4*z))^(3/2)*
      Sqrt[-((x*y*(4 + y) + 8*z*(-y + Sqrt[x*y + (y - z)^2] + z))/(x - 4*z))]*
      (x*(2 + eps*(-8 + y))*y + 4*z*(-y + 4*eps*y + Sqrt[x*y + (y - z)^2] + 
         z - 4*eps*z))*EllipticK[1 - (16*Sqrt[x*y + (y - z)^2]*z)/
         (x*y*(4 + y) + 8*z*(-y + Sqrt[x*y + (y - z)^2] + z))])/
     (2*eps*(-1 + 2*eps)*Pi*x*(x*(4 + y) + 
       2*z*(-8 - y - Sqrt[x*y + (y - z)^2] + z))*
      (x*y + 2*z*(-y + Sqrt[x*y + (y - z)^2] + z))) - 
    (Sqrt[x*(x - 4*z)]*
      Sqrt[-((x*y*(4 + y) + 8*z*(-y + Sqrt[x*y + (y - z)^2] + z))/(x - 4*z))]*
      (EllipticE[1 - (16*Sqrt[x*y + (y - z)^2]*z)/(x*y*(4 + y) + 
            8*z*(-y + Sqrt[x*y + (y - z)^2] + z))]/(2*eps*Pi) + 
       ((-2 - (32*Sqrt[x*y + (y - z)^2]*z)/(x*y*(4 + y) + 
            8*z*(-y + Sqrt[x*y + (y - z)^2] + z)))*
         EllipticK[1 - (16*Sqrt[x*y + (y - z)^2]*z)/(x*y*(4 + y) + 
             8*z*(-y + Sqrt[x*y + (y - z)^2] + z))])/(2*Pi) + 
       (3*(1 - (4*(x - 4*z))/(x*(4 + y) + 2*z*(-8 - y - Sqrt[x*y + 
                (y - z)^2] + z)) + (16*Sqrt[x*y + (y - z)^2]*z)/
           (x*y*(4 + y) + 8*z*(-y + Sqrt[x*y + (y - z)^2] + z)))*
         EllipticK[1 - (16*Sqrt[x*y + (y - z)^2]*z)/(x*y*(4 + y) + 
             8*z*(-y + Sqrt[x*y + (y - z)^2] + z))])/(2*Pi) - 
       (3*(x*(4 + y) + 2*z*(-8 - y - Sqrt[x*y + (y - z)^2] + z))*
         (-1 + (4*(x - 4*z))/(x*(4 + y) + 2*z*(-8 - y - Sqrt[x*y + 
                (y - z)^2] + z)))*((4*(x - 4*z))/(x*(4 + y) + 
            2*z*(-8 - y - Sqrt[x*y + (y - z)^2] + z)) - 
          (16*Sqrt[x*y + (y - z)^2]*z)/(x*y*(4 + y) + 
            8*z*(-y + Sqrt[x*y + (y - z)^2] + z)))*
         (EllipticK[1 - (16*Sqrt[x*y + (y - z)^2]*z)/(x*y*(4 + y) + 8*z*
                (-y + Sqrt[x*y + (y - z)^2] + z))] + 
           (4*Sqrt[x*y + (y - z)^2]*z*(-(x*(4 + y)) + 2*(8 + y + 
                Sqrt[x*y + (y - z)^2] - z)*z)*EllipticPi[((x - 4*z)*
                (x*y*(4 + y) + 8*z*(-y - Sqrt[x*y + (y - z)^2] + z)))/(
                x^2*y*(4 + y) - 4*x*(y^2 + y*(6 + Sqrt[x*y + (y - z)^2] - 
                    2*z) + 2*(Sqrt[x*y + (y - z)^2] - z))*z + 8*(4 + y - z)*
                 (y + Sqrt[x*y + (y - z)^2] - z)*z^2), 
              1 - (16*Sqrt[x*y + (y - z)^2]*z)/(x*y*(4 + y) + 
                 8*z*(-y + Sqrt[x*y + (y - z)^2] + z))])/(-(x^2*y*(4 + y)) + 
             4*x*(y^2 + y*(6 + Sqrt[x*y + (y - z)^2] - 2*z) + 2*
                (Sqrt[x*y + (y - z)^2] - z))*z - 8*(4 + y - z)*
              (y + Sqrt[x*y + (y - z)^2] - z)*z^2))^2)/
        (8*Pi*(x - 4*z)*EllipticK[1 - (16*Sqrt[x*y + (y - z)^2]*z)/
            (x*y*(4 + y) + 8*z*(-y + Sqrt[x*y + (y - z)^2] + z))])))/
     (-2 + 4*eps))*j[t3f, 0, 1, 1, 2, 0, 0, 1, 1, 0] + 
  (2*(-1 + eps)*eps^3*mtsq^(1 + 2*eps)*Sqrt[x*(x - 4*z)]*
    Sqrt[(x^2*y^2)/(y - z)^2]*(-y + z)*
    (x*y + 2*z*(-y - Sqrt[x*y + (y - z)^2] + z))*
    Sqrt[-((x*y*(4 + y) + 8*z*(-y + Sqrt[x*y + (y - z)^2] + z))/(x - 4*z))]*
    (y + Sqrt[-((x*y^2)/(x*y*(4 + y) + 8*z*(-y + Sqrt[x*y + (y - z)^2] + 
            z)))]*Sqrt[-(y*(4 + y)) - (8*z*(-y + Sqrt[x*y + (y - z)^2] + z))/
         x])*EllipticK[1 - (16*Sqrt[x*y + (y - z)^2]*z)/
       (x*y*(4 + y) + 8*z*(-y + Sqrt[x*y + (y - z)^2] + z))]*
    j[t3f, 1, 1, 1, 1, 0, 0, 0, 1, 0])/
   (Pi*x*y^2*(x*(4 + y) + 2*z*(-8 - y - Sqrt[x*y + (y - z)^2] + z))), 
 (3*(-1 + eps)*eps^3*mtsq^(2*(-1 + eps))*(y - z)*j[t3f, -1, 0, 0, 1, 0, 0, 1, 
     1, 0])/((4 + y)*(4 + y - z)) + (eps^3*(-2 + 3*eps)*mtsq^(-1 + 2*eps)*
    (y - z)*j[t3f, -1, 1, 0, 1, 0, 0, 1, 1, 0])/(4 + y - z) - 
  (eps^3*mtsq^(-1 + 2*eps)*(-6 - y + 2*eps*(4 + y))*(y - z)*
    j[t3f, 0, 0, 0, 1, 0, 0, 1, 1, 0])/((4 + y)*(4 + y - z)) - 
  (eps^3*mtsq^(2*eps)*(y - z)*j[t3f, 0, 0, 0, 2, 0, 0, 2, 0, 0])/
   ((-1 + eps)*(4 + y)*(4 + y - z)) - 
  (2*(-1 + eps)*eps^3*mtsq^(-1 + 2*eps)*(y - z)*j[t3f, 0, 1, 0, 1, 0, 0, 0, 
     1, 0])/(4 + y - z) + (eps^3*(-1 + 2*eps)*mtsq^(2*eps)*(y - z)*
    (2 + y - z)*j[t3f, 0, 1, 0, 1, 0, 0, 1, 1, 0])/(4 + y - z), 
 (3*(-1 + eps)*eps^2*mtsq^(2*(-1 + eps))*(y - z)*
    (16 - y^2 + eps*(-32 + 3*y^2 + y*(4 - 3*z)) - 2*z + y*z)*
    j[t3f, -1, 0, 0, 1, 0, 0, 1, 1, 0])/((4 + y)^2*(4 + y - z)*
    Sqrt[(y - z)*(-4 - y + z)]) + (eps^2*(-2 + 3*eps)*mtsq^(-1 + 2*eps)*
    (2 + eps*(-4 + y - z))*(y - z)*j[t3f, -1, 1, 0, 1, 0, 0, 1, 1, 0])/
   ((4 + y - z)*Sqrt[(y - z)*(-4 - y + z)]) + 
  (eps^2*mtsq^(-1 + 2*eps)*(y^3 + 16*eps^2*(4 + y)^2 - 
     2*eps*(y^3 + y*(76 - 3*z) - 8*(-20 + z) - y^2*(-13 + z)) - 
     4*y*(-12 + z) - y^2*(-10 + z) - 12*(-8 + z))*(y - z)*
    j[t3f, 0, 0, 0, 1, 0, 0, 1, 1, 0])/((4 + y)^2*(4 + y - z)*
    Sqrt[(y - z)*(-4 - y + z)]) - 
  (eps^2*mtsq^(2*eps)*(y - z)*(48 + y^2 - y*(-16 + z) - 10*z + 
     eps*(y^2 + 8*(-8 + z) - y*(12 + z)))*j[t3f, 0, 0, 0, 2, 0, 0, 2, 0, 0])/
   ((-1 + eps)*(4 + y)^2*(4 + y - z)*Sqrt[(y - z)*(-4 - y + z)]) - 
  (2*(-1 + eps)*eps^2*mtsq^(-1 + 2*eps)*(y - z)*
    (-2 - y + eps*(4 + 3*y - 3*z) + z)*j[t3f, 0, 1, 0, 1, 0, 0, 0, 1, 0])/
   ((4 + y - z)*Sqrt[(y - z)*(-4 - y + z)]) + 
  (eps^2*(-1 + 2*eps)*mtsq^(2*eps)*(y - z)*
    (-4 + eps*(16 + y^2 - 2*y*(-2 + z) - 4*z + z^2))*
    j[t3f, 0, 1, 0, 1, 0, 0, 1, 1, 0])/((4 + y - z)*
    Sqrt[(y - z)*(-4 - y + z)]), 
 (eps^3*(-2 + 3*eps)*mtsq^(-1 + 2*eps)*x*j[t3f, -1, 1, 1, 1, 0, 0, 1, 0, 0])/
   (-4 + x) - (eps^3*mtsq^(2*eps)*x*j[t3f, 0, 0, 0, 2, 0, 0, 2, 0, 0])/
   ((-1 + 2*eps)*(-4 + x)) - (2*(-1 + eps)*eps^3*mtsq^(-1 + 2*eps)*x*
    j[t3f, 0, 1, 1, 1, 0, 0, 0, 0, 0])/(-4 + x) - 
  (eps^3*(-1 + 2*eps)*mtsq^(2*eps)*(-2 + x)*x*j[t3f, 0, 1, 1, 1, 0, 0, 1, 0, 
     0])/(-4 + x), 
 -((eps^2*(-2 + 3*eps)*mtsq^(-1 + 2*eps)*Sqrt[-((-4 + x)*x)]*
     (-2 + eps*(4 + x))*j[t3f, -1, 1, 1, 1, 0, 0, 1, 0, 0])/(-4 + x)^2) + 
  (eps^2*mtsq^(2*eps)*Sqrt[-((-4 + x)*x)]*(-6 - eps*(-12 + x) + x)*
    j[t3f, 0, 0, 0, 2, 0, 0, 2, 0, 0])/((-1 + 2*eps)*(-4 + x)^2) + 
  (2*(-1 + eps)*eps^2*mtsq^(-1 + 2*eps)*Sqrt[-((-4 + x)*x)]*
    (2 - x + eps*(-4 + 3*x))*j[t3f, 0, 1, 1, 1, 0, 0, 0, 0, 0])/(-4 + x)^2 + 
  (eps^2*(-1 + 2*eps)*mtsq^(2*eps)*Sqrt[-((-4 + x)*x)]*
    (-4 + eps*(16 - 4*x + x^2))*j[t3f, 0, 1, 1, 1, 0, 0, 1, 0, 0])/
   (-4 + x)^2, (-1 + eps)*eps^3*mtsq^(1 + 2*eps)*Sqrt[(x^2*y^2)/(y - z)^2]*
  (y - z)*j[t3f, 1, 1, 1, 1, 0, 0, 0, 1, 0], 
 -((-1 + eps)*eps^3*mtsq^(2*eps)*Sqrt[(x*(x - 4*z))/(y - z)^2]*(-y + z)*
   j[t3f, 0, 1, 1, 1, 0, 0, 0, 1, 0]), (2 - 4*eps)*eps^2*mtsq^(2*eps)*
  j[t3f, 1, 0, 0, 2, 0, 0, 0, 1, 0], 
 (-3*(-1 + eps)*eps^2*(-1 + 2*eps)*mtsq^(2*(-1 + eps))*(-2 + y)*
    j[t3f, -1, 0, 0, 1, 0, 0, 1, 1, 0])/(4 + y)^2 - 
  ((2 - 4*eps)*eps^2*mtsq^(-1 + 2*eps)*(12 + 4*y + y^2 - eps*(4 + y)^2)*
    j[t3f, 0, 0, 0, 1, 0, 0, 1, 1, 0])/(2*(4 + y)^2) - 
  (eps^2*mtsq^(2*eps)*(-10 + 12*eps - y)*j[t3f, 0, 0, 0, 2, 0, 0, 2, 0, 0])/
   ((-1 + eps)*(4 + y)^2), 
 (3*(2 - 4*eps)*(-1 + eps)*eps*mtsq^(2*(-1 + eps))*(2 + eps*(-8 + y))*(1 + y)*
    j[t3f, -1, 0, 0, 1, 0, 0, 1, 1, 0])/((4 + y)^2*Sqrt[-(y*(4 + y))]) + 
  ((2 - 4*eps)*eps*mtsq^(-1 + 2*eps)*(6*(2 + y) + eps^2*(4 + y)^3 - 
     eps*(64 + 42*y + 6*y^2 + y^3))*j[t3f, 0, 0, 0, 1, 0, 0, 1, 1, 0])/
   ((4 + y)^2*Sqrt[-(y*(4 + y))]) + 
  (eps*mtsq^(2*eps)*(12 - eps*(56 + 6*y + 8*y^2 + y^3) + 
     eps^2*(32 - 4*y + 10*y^2 + y^3))*j[t3f, 0, 0, 0, 2, 0, 0, 2, 0, 0])/
   ((-1 + eps)*(4 + y)^2*Sqrt[-(y*(4 + y))]), (-1 + eps)*eps^2*(-1 + 2*eps)*
  mtsq^(-1 + 2*eps)*j[t3f, 0, 1, 0, 1, 0, 0, 0, 1, 0], 
 (-1 + eps)*eps^2*(-1 + 2*eps)*mtsq^(-1 + 2*eps)*
  j[t3f, 0, 1, 1, 1, 0, 0, 0, 0, 0], eps^2*mtsq^(2*eps)*
  j[t3f, 0, 0, 0, 2, 0, 0, 2, 0, 0]}


==> anc/basis_ttW.m <==
{(eps^4*mtsq^(2 + 2*eps)*Pi*Sqrt[(1 + x + y)^2 - 4*k*z]*
   Sqrt[-(((-(x*(1 + x + y)*(x + y - z)) - 2*k^2*z + 
        2*Sqrt[-(k*(-(k*(1 + x)*y) + x*y*(1 + x + y) + (1 + k)*(k - x)*z - 
             (k + x)*y*z + k*z^2)*(x*(1 + z) + y*(1 + z) - z*(1 + k + z)))] + 
        k*(x^2 + 2*(y - z)*(1 + z) + x*(1 + y + 2*z)))*
       (-4 + (-(x*(1 + x + y)*(x + y - z)) - 2*k^2*z - 
          2*Sqrt[-(k*(-(k*(1 + x)*y) + x*y*(1 + x + y) + (1 + k)*(k - x)*z - 
               (k + x)*y*z + k*z^2)*(x*(1 + z) + y*(1 + z) - z*(1 + k + 
                 z)))] + k*(x^2 + 2*(y - z)*(1 + z) + x*(1 + y + 2*z)))/
         ((1 + x + y)^2 - 4*k*z)))/((1 + x + y)^2 - 4*k*z))]*
   j[ttw, 1, 1, 1, 1, 1, 1, 0, 0, 0])/
  (4*EllipticK[1 + (16*(-(1 + x + y)^2 + 4*k*z)*
       Sqrt[-(k*(-(k*(1 + x)*y) + x*y*(1 + x + y) + (1 + k)*(k - x)*z - 
           (k + x)*y*z + k*z^2)*(x*(1 + z) + y*(1 + z) - z*(1 + k + z)))])/
      (((1 + x + y)*(4*(1 + y) + x*(4 + x + y - z)) + 2*k^2*z + 
        k*(-2*y - x*(1 + x + y) - 2*(7 + x + y)*z + 2*z^2) + 
        2*Sqrt[-(k*(-(k*(1 + x)*y) + x*y*(1 + x + y) + (1 + k)*(k - x)*z - 
             (k + x)*y*z + k*z^2)*(x*(1 + z) + y*(1 + z) - z*(1 + k + z)))])*
       (-(x*(1 + x + y)*(x + y - z)) - 2*k^2*z + 
        2*Sqrt[-(k*(-(k*(1 + x)*y) + x*y*(1 + x + y) + (1 + k)*(k - x)*z - 
             (k + x)*y*z + k*z^2)*(x*(1 + z) + y*(1 + z) - z*(1 + k + z)))] + 
        k*(x^2 + 2*(y - z)*(1 + z) + x*(1 + y + 2*z))))]), 
 eps^4*(-(mtsq^(1 + 2*eps)*Sqrt[(1 + x + y)^2 - 4*k*z]*
     j[ttw, 1, 1, 1, 1, 1, 1, 0, -1, 0]) + 
   (mtsq^(2 + 2*eps)*Sqrt[((1 + x^2 + 2*y + y^2 + 2*x*(1 + y) - 4*k*z)^2*
        (k*x - x^2 + k*x^2 - x^3 + 2*k*y - x*y + k*x*y - 2*x^2*y - x*y^2 - 
          2*k*z - 2*k^2*z + x*z + 2*k*x*z + x^2*z + 2*k*y*z + x*y*z - 
          2*k*z^2 - 2*Sqrt[-(k*(-(k*(1 + x)*y) + x*y*(1 + x + y) + (1 + k)*
                (k - x)*z - (k + x)*y*z + k*z^2)*(x*(1 + z) + y*(1 + z) - z*
                (1 + k + z)))])^2)/((k*x - x^2 + k*x^2 - x^3 + 2*k*y - x*y + 
         k*x*y - 2*x^2*y - x*y^2 - 2*k*z - 2*k^2*z + x*z + 2*k*x*z + x^2*z + 
         2*k*y*z + x*y*z - 2*k*z^2 + 
         2*Sqrt[-(k*(-(k*(1 + x)*y) + x*y*(1 + x + y) + (1 + k)*(k - x)*z - 
              (k + x)*y*z + k*z^2)*(x*(1 + z) + y*(1 + z) - z*(1 + k + z)))])*
        (4 + 8*x - k*x + 5*x^2 - k*x^2 + x^3 + 8*y - 2*k*y + 9*x*y - k*x*y + 
          2*x^2*y + 4*y^2 + x*y^2 - 14*k*z + 2*k^2*z - x*z - 2*k*x*z - 
          x^2*z - 2*k*y*z - x*y*z + 2*k*z^2 + 
          2*Sqrt[-(k*(-(k*(1 + x)*y) + x*y*(1 + x + y) + (1 + k)*(k - x)*z - 
               (k + x)*y*z + k*z^2)*(x*(1 + z) + y*(1 + z) - z*(1 + k + 
                 z)))])^3)]*((1 + x + y)*(4*(1 + y) + x*(4 + x + y - z)) + 
      2*k^2*z + k*(-2*y - x*(1 + x + y) - 2*(7 + x + y)*z + 2*z^2) + 
      2*Sqrt[-(k*(-(k*(1 + x)*y) + x*y*(1 + x + y) + (1 + k)*(k - x)*z - 
           (k + x)*y*z + k*z^2)*(x*(1 + z) + y*(1 + z) - z*(1 + k + z)))])*
     Sqrt[-(((-(x*(1 + x + y)*(x + y - z)) - 2*k^2*z + 
          2*Sqrt[-(k*(-(k*(1 + x)*y) + x*y*(1 + x + y) + (1 + k)*(k - x)*z - 
               (k + x)*y*z + k*z^2)*(x*(1 + z) + y*(1 + z) - z*(1 + k + 
                 z)))] + k*(x^2 + 2*(y - z)*(1 + z) + x*(1 + y + 2*z)))*
         (-4 + (-(x*(1 + x + y)*(x + y - z)) - 2*k^2*z - 
            2*Sqrt[-(k*(-(k*(1 + x)*y) + x*y*(1 + x + y) + (1 + k)*(k - x)*
                  z - (k + x)*y*z + k*z^2)*(x*(1 + z) + y*(1 + z) - 
                 z*(1 + k + z)))] + k*(x^2 + 2*(y - z)*(1 + z) + 
              x*(1 + y + 2*z)))/((1 + x + y)^2 - 4*k*z)))/
        ((1 + x + y)^2 - 4*k*z))]*
     (EllipticK[1 + (16*(-(1 + x + y)^2 + 4*k*z)*
          Sqrt[-(k*(-(k*(1 + x)*y) + x*y*(1 + x + y) + (1 + k)*(k - x)*z - 
              (k + x)*y*z + k*z^2)*(x*(1 + z) + y*(1 + z) - z*(1 + k + z)))])/
         (((1 + x + y)*(4*(1 + y) + x*(4 + x + y - z)) + 2*k^2*z + 
           k*(-2*y - x*(1 + x + y) - 2*(7 + x + y)*z + 2*z^2) + 
           2*Sqrt[-(k*(-(k*(1 + x)*y) + x*y*(1 + x + y) + (1 + k)*(k - x)*z - 
                (k + x)*y*z + k*z^2)*(x*(1 + z) + y*(1 + z) - 
                z*(1 + k + z)))])*(-(x*(1 + x + y)*(x + y - z)) - 2*k^2*z + 
           2*Sqrt[-(k*(-(k*(1 + x)*y) + x*y*(1 + x + y) + (1 + k)*(k - x)*z - 
                (k + x)*y*z + k*z^2)*(x*(1 + z) + y*(1 + z) - 
                z*(1 + k + z)))] + k*(x^2 + 2*(y - z)*(1 + z) + 
             x*(1 + y + 2*z))))] - 
      (4*Sqrt[k*(k*(1 + x)*y - x*y*(1 + x + y) - (1 + k)*(k - x)*z + 
           (k + x)*y*z - k*z^2)*(x*(1 + z) + y*(1 + z) - z*(1 + k + z))]*
        EllipticPi[-((-4 - 8*x + k*x - 5*x^2 + k*x^2 - x^3 - 8*y + 2*k*y - 
            9*x*y + k*x*y - 2*x^2*y - 4*y^2 - x*y^2 + 14*k*z - 2*k^2*z + 
            x*z + 2*k*x*z + x^2*z + 2*k*y*z + x*y*z - 2*k*z^2 + 
            2*Sqrt[-(k*(-(k*(1 + x)*y) + x*y*(1 + x + y) + (1 + k)*(k - x)*
                  z - (k + x)*y*z + k*z^2)*(x*(1 + z) + y*(1 + z) - 
                 z*(1 + k + z)))])/(4 + 8*x - k*x + 5*x^2 - k*x^2 + x^3 + 
            8*y - 2*k*y + 9*x*y - k*x*y + 2*x^2*y + 4*y^2 + x*y^2 - 14*k*z + 
            2*k^2*z - x*z - 2*k*x*z - x^2*z - 2*k*y*z - x*y*z + 2*k*z^2 + 
            2*Sqrt[-(k*(-(k*(1 + x)*y) + x*y*(1 + x + y) + (1 + k)*(k - x)*
                  z - (k + x)*y*z + k*z^2)*(x*(1 + z) + y*(1 + z) - 
                 z*(1 + k + z)))])), 1 + (16*(-(1 + x + y)^2 + 4*k*z)*
            Sqrt[-(k*(-(k*(1 + x)*y) + x*y*(1 + x + y) + (1 + k)*(k - x)*z - 
                (k + x)*y*z + k*z^2)*(x*(1 + z) + y*(1 + z) - 
                z*(1 + k + z)))])/(((1 + x + y)*(4*(1 + y) + x*(4 + x + y - 
                 z)) + 2*k^2*z + k*(-2*y - x*(1 + x + y) - 2*(7 + x + y)*z + 
               2*z^2) + 2*Sqrt[-(k*(-(k*(1 + x)*y) + x*y*(1 + x + y) + 
                  (1 + k)*(k - x)*z - (k + x)*y*z + k*z^2)*(x*(1 + z) + 
                  y*(1 + z) - z*(1 + k + z)))])*
            (-(x*(1 + x + y)*(x + y - z)) - 2*k^2*z + 
             2*Sqrt[-(k*(-(k*(1 + x)*y) + x*y*(1 + x + y) + (1 + k)*(k - x)*
                   z - (k + x)*y*z + k*z^2)*(x*(1 + z) + y*(1 + z) - 
                  z*(1 + k + z)))] + k*(x^2 + 2*(y - z)*(1 + z) + x*
                (1 + y + 2*z))))])/(-(k*x) + x^2 - k*x^2 + x^3 - 2*k*y + 
        x*y - k*x*y + 2*x^2*y + x*y^2 + 2*k*z + 2*k^2*z - x*z - 2*k*x*z - 
        x^2*z - 2*k*y*z - x*y*z + 2*k*z^2 + 
        2*Sqrt[k*(k*(1 + x)*y - x*y*(1 + x + y) - (1 + k)*(k - x)*z + 
            (k + x)*y*z - k*z^2)*(x*(1 + z) + y*(1 + z) - z*(1 + k + z))]))*
     j[ttw, 1, 1, 1, 1, 1, 1, 0, 0, 0])/(Sqrt[(1 + x + y)^2 - 4*k*z]*
     EllipticK[1 + (16*(-(1 + x + y)^2 + 4*k*z)*
         Sqrt[-(k*(-(k*(1 + x)*y) + x*y*(1 + x + y) + (1 + k)*(k - x)*z - 
             (k + x)*y*z + k*z^2)*(x*(1 + z) + y*(1 + z) - z*(1 + k + z)))])/
        (((1 + x + y)*(4*(1 + y) + x*(4 + x + y - z)) + 2*k^2*z + 
          k*(-2*y - x*(1 + x + y) - 2*(7 + x + y)*z + 2*z^2) + 
          2*Sqrt[-(k*(-(k*(1 + x)*y) + x*y*(1 + x + y) + (1 + k)*(k - x)*z - 
               (k + x)*y*z + k*z^2)*(x*(1 + z) + y*(1 + z) - z*(1 + k + 
                 z)))])*(-(x*(1 + x + y)*(x + y - z)) - 2*k^2*z + 
          2*Sqrt[-(k*(-(k*(1 + x)*y) + x*y*(1 + x + y) + (1 + k)*(k - x)*z - 
               (k + x)*y*z + k*z^2)*(x*(1 + z) + y*(1 + z) - z*(1 + k + 
                 z)))] + k*(x^2 + 2*(y - z)*(1 + z) + x*(1 + y + 2*z))))])), 
 eps^4*(-(((-1 + 2*eps)*(1 + 2*eps)*mtsq^(2*eps)*((1 + x + y)^2 - 4*k*z)^
       (3/2)*Sqrt[-(((-(x*(1 + x + y)*(x + y - z)) - 2*k^2*z + 
           2*Sqrt[-(k*(-(k*(1 + x)*y) + x*y*(1 + x + y) + (1 + k)*(k - x)*z - 
                (k + x)*y*z + k*z^2)*(x*(1 + z) + y*(1 + z) - 
                z*(1 + k + z)))] + k*(x^2 + 2*(y - z)*(1 + z) + 
             x*(1 + y + 2*z)))*(-4 + (-(x*(1 + x + y)*(x + y - z)) - 
             2*k^2*z - 2*Sqrt[-(k*(-(k*(1 + x)*y) + x*y*(1 + x + y) + 
                  (1 + k)*(k - x)*z - (k + x)*y*z + k*z^2)*(x*(1 + z) + 
                  y*(1 + z) - z*(1 + k + z)))] + k*(x^2 + 2*(y - z)*(1 + z) + 
               x*(1 + y + 2*z)))/((1 + x + y)^2 - 4*k*z)))/
         ((1 + x + y)^2 - 4*k*z))]*EllipticK[
       1 + (16*(-(1 + x + y)^2 + 4*k*z)*
          Sqrt[-(k*(-(k*(1 + x)*y) + x*y*(1 + x + y) + (1 + k)*(k - x)*z - 
              (k + x)*y*z + k*z^2)*(x*(1 + z) + y*(1 + z) - z*(1 + k + z)))])/
         (((1 + x + y)*(4*(1 + y) + x*(4 + x + y - z)) + 2*k^2*z + 
           k*(-2*y - x*(1 + x + y) - 2*(7 + x + y)*z + 2*z^2) + 
           2*Sqrt[-(k*(-(k*(1 + x)*y) + x*y*(1 + x + y) + (1 + k)*(k - x)*z - 
                (k + x)*y*z + k*z^2)*(x*(1 + z) + y*(1 + z) - 
                z*(1 + k + z)))])*(-(x*(1 + x + y)*(x + y - z)) - 2*k^2*z + 
           2*Sqrt[-(k*(-(k*(1 + x)*y) + x*y*(1 + x + y) + (1 + k)*(k - x)*z - 
                (k + x)*y*z + k*z^2)*(x*(1 + z) + y*(1 + z) - 
                z*(1 + k + z)))] + k*(x^2 + 2*(y - z)*(1 + z) + 
             x*(1 + y + 2*z))))]*j[ttw, 1, 1, 1, 1, 1, 1, 0, -2, 0])/
     ((-1 - 2*eps)*eps*Pi*(-(x*(1 + x + y)*(x + y - z)) - 2*k^2*z + 
       2*Sqrt[-(k*(-(k*(1 + x)*y) + x*y*(1 + x + y) + (1 + k)*(k - x)*z - 
            (k + x)*y*z + k*z^2)*(x*(1 + z) + y*(1 + z) - z*(1 + k + z)))] + 
       k*(x^2 + 2*(y - z)*(1 + z) + x*(1 + y + 2*z)))*
      (4 - (-(x*(1 + x + y)*(x + y - z)) - 2*k^2*z - 
         2*Sqrt[-(k*(-(k*(1 + x)*y) + x*y*(1 + x + y) + (1 + k)*(k - x)*z - 
              (k + x)*y*z + k*z^2)*(x*(1 + z) + y*(1 + z) - z*(1 + k + 
                z)))] + k*(x^2 + 2*(y - z)*(1 + z) + x*(1 + y + 2*z)))/
        ((1 + x + y)^2 - 4*k*z)))) + 
   (mtsq^(1 + 2*eps)*((((1 + x + y)^2 - 4*k*z)^2*
        (-x^3 + x^2*(1 + k - 2*y + z) + x*(-((1 + y)*(-4 + y - z)) + 
           k*(1 + y + 2*z)) + 2*(1 + y^2 - k^2*z - k*z*(5 + z) + 
           y*(2 + k + k*z)) + 2*eps*(-6 + x^3 - 6*y^2 + 
           x*(1 + y)*(-12 + y - z) + 26*k*z + 2*k^2*z + 2*k*z^2 - 
           x^2*(5 + k - 2*y + z) - k*x*(1 + y + 2*z) - 2*y*(6 + k + k*z)))*
        Sqrt[-(((-(x*(1 + x + y)*(x + y - z)) - 2*k^2*z + 
             2*Sqrt[-(k*(-(k*(1 + x)*y) + x*y*(1 + x + y) + (1 + k)*(k - x)*
                   z - (k + x)*y*z + k*z^2)*(x*(1 + z) + y*(1 + z) - 
                  z*(1 + k + z)))] + k*(x^2 + 2*(y - z)*(1 + z) + x*
                (1 + y + 2*z)))*(-4 + (-(x*(1 + x + y)*(x + y - z)) - 2*k^2*
                z - 2*Sqrt[-(k*(-(k*(1 + x)*y) + x*y*(1 + x + y) + (1 + k)*
                     (k - x)*z - (k + x)*y*z + k*z^2)*(x*(1 + z) + 
                    y*(1 + z) - z*(1 + k + z)))] + k*(x^2 + 2*(y - z)*
                  (1 + z) + x*(1 + y + 2*z)))/((1 + x + y)^2 - 4*k*z)))/
           ((1 + x + y)^2 - 4*k*z))]*EllipticK[
         1 + (16*(-(1 + x + y)^2 + 4*k*z)*Sqrt[-(k*(-(k*(1 + x)*y) + 
                x*y*(1 + x + y) + (1 + k)*(k - x)*z - (k + x)*y*z + k*z^2)*(
                x*(1 + z) + y*(1 + z) - z*(1 + k + z)))])/
           (((1 + x + y)*(4*(1 + y) + x*(4 + x + y - z)) + 2*k^2*z + 
             k*(-2*y - x*(1 + x + y) - 2*(7 + x + y)*z + 2*z^2) + 
             2*Sqrt[-(k*(-(k*(1 + x)*y) + x*y*(1 + x + y) + (1 + k)*(k - x)*
                   z - (k + x)*y*z + k*z^2)*(x*(1 + z) + y*(1 + z) - 
                  z*(1 + k + z)))])*(-(x*(1 + x + y)*(x + y - z)) - 2*k^2*z + 
             2*Sqrt[-(k*(-(k*(1 + x)*y) + x*y*(1 + x + y) + (1 + k)*(k - x)*
                   z - (k + x)*y*z + k*z^2)*(x*(1 + z) + y*(1 + z) - 
                  z*(1 + k + z)))] + k*(x^2 + 2*(y - z)*(1 + z) + x*
                (1 + y + 2*z))))])/(eps*(k*x - x^2 + k*x^2 - x^3 + 2*k*y - 
         x*y + k*x*y - 2*x^2*y - x*y^2 - 2*k*z - 2*k^2*z + x*z + 2*k*x*z + 
         x^2*z + 2*k*y*z + x*y*z - 2*k*z^2 + 
         2*Sqrt[-(k*(-(k*(1 + x)*y) + x*y*(1 + x + y) + (1 + k)*(k - x)*z - 
              (k + x)*y*z + k*z^2)*(x*(1 + z) + y*(1 + z) - z*(1 + k + z)))])*
        (4 + 8*x - k*x + 5*x^2 - k*x^2 + x^3 + 8*y - 2*k*y + 9*x*y - k*x*y + 
         2*x^2*y + 4*y^2 + x*y^2 - 14*k*z + 2*k^2*z - x*z - 2*k*x*z - x^2*z - 
         2*k*y*z - x*y*z + 2*k*z^2 + 
         2*Sqrt[-(k*(-(k*(1 + x)*y) + x*y*(1 + x + y) + (1 + k)*(k - x)*z - 
              (k + x)*y*z + k*z^2)*(x*(1 + z) + y*(1 + z) - z*(1 + k + 
                z)))])) + 2*Sqrt[((1 + x^2 + 2*y + y^2 + 2*x*(1 + y) - 4*k*z)^
           2*(k*x - x^2 + k*x^2 - x^3 + 2*k*y - x*y + k*x*y - 2*x^2*y - 
            x*y^2 - 2*k*z - 2*k^2*z + x*z + 2*k*x*z + x^2*z + 2*k*y*z + 
            x*y*z - 2*k*z^2 - 2*Sqrt[-(k*(-(k*(1 + x)*y) + x*y*(1 + x + y) + 
                 (1 + k)*(k - x)*z - (k + x)*y*z + k*z^2)*(x*(1 + z) + 
                 y*(1 + z) - z*(1 + k + z)))])^2)/
         ((k*x - x^2 + k*x^2 - x^3 + 2*k*y - x*y + k*x*y - 2*x^2*y - x*y^2 - 
           2*k*z - 2*k^2*z + x*z + 2*k*x*z + x^2*z + 2*k*y*z + x*y*z - 
           2*k*z^2 + 2*Sqrt[-(k*(-(k*(1 + x)*y) + x*y*(1 + x + y) + 
                (1 + k)*(k - x)*z - (k + x)*y*z + k*z^2)*(x*(1 + z) + 
                y*(1 + z) - z*(1 + k + z)))])*(4 + 8*x - k*x + 5*x^2 - 
            k*x^2 + x^3 + 8*y - 2*k*y + 9*x*y - k*x*y + 2*x^2*y + 4*y^2 + 
            x*y^2 - 14*k*z + 2*k^2*z - x*z - 2*k*x*z - x^2*z - 2*k*y*z - 
            x*y*z + 2*k*z^2 + 2*Sqrt[-(k*(-(k*(1 + x)*y) + x*y*(1 + x + y) + 
                 (1 + k)*(k - x)*z - (k + x)*y*z + k*z^2)*(x*(1 + z) + 
                 y*(1 + z) - z*(1 + k + z)))])^3)]*
       ((1 + x + y)*(4*(1 + y) + x*(4 + x + y - z)) + 2*k^2*z + 
        k*(-2*y - x*(1 + x + y) - 2*(7 + x + y)*z + 2*z^2) + 
        2*Sqrt[-(k*(-(k*(1 + x)*y) + x*y*(1 + x + y) + (1 + k)*(k - x)*z - 
             (k + x)*y*z + k*z^2)*(x*(1 + z) + y*(1 + z) - z*(1 + k + z)))])*
       (EllipticK[1 + (16*(-(1 + x + y)^2 + 4*k*z)*
            Sqrt[-(k*(-(k*(1 + x)*y) + x*y*(1 + x + y) + (1 + k)*(k - x)*z - 
                (k + x)*y*z + k*z^2)*(x*(1 + z) + y*(1 + z) - 
                z*(1 + k + z)))])/(((1 + x + y)*(4*(1 + y) + x*(4 + x + y - 
                 z)) + 2*k^2*z + k*(-2*y - x*(1 + x + y) - 2*(7 + x + y)*z + 
               2*z^2) + 2*Sqrt[-(k*(-(k*(1 + x)*y) + x*y*(1 + x + y) + 
                  (1 + k)*(k - x)*z - (k + x)*y*z + k*z^2)*(x*(1 + z) + 
                  y*(1 + z) - z*(1 + k + z)))])*
            (-(x*(1 + x + y)*(x + y - z)) - 2*k^2*z + 
             2*Sqrt[-(k*(-(k*(1 + x)*y) + x*y*(1 + x + y) + (1 + k)*(k - x)*
                   z - (k + x)*y*z + k*z^2)*(x*(1 + z) + y*(1 + z) - 
                  z*(1 + k + z)))] + k*(x^2 + 2*(y - z)*(1 + z) + x*
                (1 + y + 2*z))))] - 
        (4*Sqrt[-(k*(-(k*(1 + x)*y) + x*y*(1 + x + y) + (1 + k)*(k - x)*z - 
              (k + x)*y*z + k*z^2)*(x*(1 + z) + y*(1 + z) - z*(1 + k + z)))]*
          EllipticPi[-((-4 - 8*x + k*x - 5*x^2 + k*x^2 - x^3 - 8*y + 2*k*y - 
              9*x*y + k*x*y - 2*x^2*y - 4*y^2 - x*y^2 + 14*k*z - 2*k^2*z + 
              x*z + 2*k*x*z + x^2*z + 2*k*y*z + x*y*z - 2*k*z^2 + 
              2*Sqrt[-(k*(-(k*(1 + x)*y) + x*y*(1 + x + y) + (1 + k)*(k - x)*
                    z - (k + x)*y*z + k*z^2)*(x*(1 + z) + y*(1 + z) - 
                   z*(1 + k + z)))])/(4 + 8*x - k*x + 5*x^2 - k*x^2 + x^3 + 
              8*y - 2*k*y + 9*x*y - k*x*y + 2*x^2*y + 4*y^2 + x*y^2 - 
              14*k*z + 2*k^2*z - x*z - 2*k*x*z - x^2*z - 2*k*y*z - x*y*z + 
              2*k*z^2 + 2*Sqrt[-(k*(-(k*(1 + x)*y) + x*y*(1 + x + y) + 
                   (1 + k)*(k - x)*z - (k + x)*y*z + k*z^2)*(x*(1 + z) + 
                   y*(1 + z) - z*(1 + k + z)))])), 
           1 + (16*(-(1 + x + y)^2 + 4*k*z)*Sqrt[-(k*(-(k*(1 + x)*y) + 
                  x*y*(1 + x + y) + (1 + k)*(k - x)*z - (k + x)*y*z + k*z^2)*
                 (x*(1 + z) + y*(1 + z) - z*(1 + k + z)))])/
             (((1 + x + y)*(4*(1 + y) + x*(4 + x + y - z)) + 2*k^2*z + k*
                (-2*y - x*(1 + x + y) - 2*(7 + x + y)*z + 2*z^2) + 2*
                Sqrt[-(k*(-(k*(1 + x)*y) + x*y*(1 + x + y) + (1 + k)*(k - x)*
                     z - (k + x)*y*z + k*z^2)*(x*(1 + z) + y*(1 + z) - 
                    z*(1 + k + z)))])*(-(x*(1 + x + y)*(x + y - z)) - 2*k^2*
                z + 2*Sqrt[-(k*(-(k*(1 + x)*y) + x*y*(1 + x + y) + (1 + k)*
                     (k - x)*z - (k + x)*y*z + k*z^2)*(x*(1 + z) + 
                    y*(1 + z) - z*(1 + k + z)))] + k*(x^2 + 2*(y - z)*
                  (1 + z) + x*(1 + y + 2*z))))])/(-(k*x) + x^2 - k*x^2 + 
          x^3 - 2*k*y + x*y - k*x*y + 2*x^2*y + x*y^2 + 2*k*z + 2*k^2*z - 
          x*z - 2*k*x*z - x^2*z - 2*k*y*z - x*y*z + 2*k*z^2 + 
          2*Sqrt[-(k*(-(k*(1 + x)*y) + x*y*(1 + x + y) + (1 + k)*(k - x)*z - 
               (k + x)*y*z + k*z^2)*(x*(1 + z) + y*(1 + z) - z*(1 + k + 
                 z)))])))*j[ttw, 1, 1, 1, 1, 1, 1, 0, -1, 0])/
    (Pi*Sqrt[(1 + x + y)^2 - 4*k*z]) + 
   (mtsq^(2 + 2*eps)*Sqrt[(1 + x + y)^2 - 4*k*z]*
     Sqrt[-(((-(x*(1 + x + y)*(x + y - z)) - 2*k^2*z + 
          2*Sqrt[-(k*(-(k*(1 + x)*y) + x*y*(1 + x + y) + (1 + k)*(k - x)*z - 
               (k + x)*y*z + k*z^2)*(x*(1 + z) + y*(1 + z) - z*(1 + k + 
                 z)))] + k*(x^2 + 2*(y - z)*(1 + z) + x*(1 + y + 2*z)))*
         (-4 + (-(x*(1 + x + y)*(x + y - z)) - 2*k^2*z - 
            2*Sqrt[-(k*(-(k*(1 + x)*y) + x*y*(1 + x + y) + (1 + k)*(k - x)*
                  z - (k + x)*y*z + k*z^2)*(x*(1 + z) + y*(1 + z) - 
                 z*(1 + k + z)))] + k*(x^2 + 2*(y - z)*(1 + z) + 
              x*(1 + y + 2*z)))/((1 + x + y)^2 - 4*k*z)))/
        ((1 + x + y)^2 - 4*k*z))]*
     ((-4*((1 + x + y)^2 - 4*k*z)*(k*x - 6*eps*k*x - x^2 + 6*eps*x^2 + 
         k*x^2 - 6*eps*k*x^2 - x^3 + 6*eps*x^3 + 2*k*y - 12*eps*k*y - x*y + 
         6*eps*x*y + k*x*y - 6*eps*k*x*y - 2*x^2*y + 12*eps*x^2*y - x*y^2 + 
         6*eps*x*y^2 - 2*k*z + 12*eps*k*z - 2*k^2*z + 12*eps*k^2*z + x*z - 
         6*eps*x*z + 2*k*x*z - 12*eps*k*x*z + x^2*z - 6*eps*x^2*z + 2*k*y*z - 
         12*eps*k*y*z + x*y*z - 6*eps*x*y*z - 2*k*z^2 + 12*eps*k*z^2 + 
         2*Sqrt[-(k*(-(k*(1 + x)*y) + x*y*(1 + x + y) + (1 + k)*(k - x)*z - 
              (k + x)*y*z + k*z^2)*(x*(1 + z) + y*(1 + z) - z*(1 + k + 
                z)))] + 4*eps*Sqrt[-(k*(-(k*(1 + x)*y) + x*y*(1 + x + y) + 
              (1 + k)*(k - x)*z - (k + x)*y*z + k*z^2)*(x*(1 + z) + 
              y*(1 + z) - z*(1 + k + z)))])*
        EllipticK[1 + (16*(-(1 + x + y)^2 + 4*k*z)*
             Sqrt[-(k*(-(k*(1 + x)*y) + x*y*(1 + x + y) + (1 + k)*(k - x)*z - 
                 (k + x)*y*z + k*z^2)*(x*(1 + z) + y*(1 + z) - 
                 z*(1 + k + z)))])/(((1 + x + y)*(4*(1 + y) + 
                x*(4 + x + y - z)) + 2*k^2*z + k*(-2*y - x*(1 + x + y) - 
                2*(7 + x + y)*z + 2*z^2) + 2*Sqrt[-(k*(-(k*(1 + x)*y) + 
                   x*y*(1 + x + y) + (1 + k)*(k - x)*z - (k + x)*y*z + k*z^2)*
                  (x*(1 + z) + y*(1 + z) - z*(1 + k + z)))])*
             (-(x*(1 + x + y)*(x + y - z)) - 2*k^2*z + 2*Sqrt[
                -(k*(-(k*(1 + x)*y) + x*y*(1 + x + y) + (1 + k)*(k - x)*z - 
                   (k + x)*y*z + k*z^2)*(x*(1 + z) + y*(1 + z) - 
                   z*(1 + k + z)))] + k*(x^2 + 2*(y - z)*(1 + z) + 
                x*(1 + y + 2*z))))]^2)/((k*x - x^2 + k*x^2 - x^3 + 2*k*y - 
         x*y + k*x*y - 2*x^2*y - x*y^2 - 2*k*z - 2*k^2*z + x*z + 2*k*x*z + 
         x^2*z + 2*k*y*z + x*y*z - 2*k*z^2 + 
         2*Sqrt[-(k*(-(k*(1 + x)*y) + x*y*(1 + x + y) + (1 + k)*(k - x)*z - 
              (k + x)*y*z + k*z^2)*(x*(1 + z) + y*(1 + z) - z*(1 + k + z)))])*
        (4 + 8*x - k*x + 5*x^2 - k*x^2 + x^3 + 8*y - 2*k*y + 9*x*y - k*x*y + 
         2*x^2*y + 4*y^2 + x*y^2 - 14*k*z + 2*k^2*z - x*z - 2*k*x*z - x^2*z - 
         2*k*y*z - x*y*z + 2*k*z^2 + 
         2*Sqrt[-(k*(-(k*(1 + x)*y) + x*y*(1 + x + y) + (1 + k)*(k - x)*z - 
              (k + x)*y*z + k*z^2)*(x*(1 + z) + y*(1 + z) - z*(1 + k + 
                z)))])) - (-((k*x - x^2 + k*x^2 - x^3 + 2*k*y - x*y + k*x*y - 
           2*x^2*y - x*y^2 - 2*k*z - 2*k^2*z + x*z + 2*k*x*z + x^2*z + 
           2*k*y*z + x*y*z - 2*k*z^2 + 2*Sqrt[-(k*(-(k*(1 + x)*y) + 
                x*y*(1 + x + y) + (1 + k)*(k - x)*z - (k + x)*y*z + k*z^2)*(
                x*(1 + z) + y*(1 + z) - z*(1 + k + z)))])*
          (4 + 8*x - k*x + 5*x^2 - k*x^2 + x^3 + 8*y - 2*k*y + 9*x*y - 
           k*x*y + 2*x^2*y + 4*y^2 + x*y^2 - 14*k*z + 2*k^2*z - x*z - 
           2*k*x*z - x^2*z - 2*k*y*z - x*y*z + 2*k*z^2 + 
           2*Sqrt[-(k*(-(k*(1 + x)*y) + x*y*(1 + x + y) + (1 + k)*(k - x)*z - 
                (k + x)*y*z + k*z^2)*(x*(1 + z) + y*(1 + z) - 
                z*(1 + k + z)))])*(x*(1 + x + y)*(x + y - z) + 2*k^2*z + 
           2*Sqrt[-(k*(-(k*(1 + x)*y) + x*y*(1 + x + y) + (1 + k)*(k - x)*z - 
                (k + x)*y*z + k*z^2)*(x*(1 + z) + y*(1 + z) - 
                z*(1 + k + z)))] - k*(x^2 + 2*(y - z)*(1 + z) + 
             x*(1 + y + 2*z)))*EllipticK[1 + (16*(-(1 + x + y)^2 + 4*k*z)*
              Sqrt[-(k*(-(k*(1 + x)*y) + x*y*(1 + x + y) + (1 + k)*(k - x)*
                   z - (k + x)*y*z + k*z^2)*(x*(1 + z) + y*(1 + z) - 
                  z*(1 + k + z)))])/(((1 + x + y)*(4*(1 + y) + 
                 x*(4 + x + y - z)) + 2*k^2*z + k*(-2*y - x*(1 + x + y) - 
                 2*(7 + x + y)*z + 2*z^2) + 2*Sqrt[-(k*(-(k*(1 + x)*y) + 
                    x*y*(1 + x + y) + (1 + k)*(k - x)*z - (k + x)*y*z + 
                    k*z^2)*(x*(1 + z) + y*(1 + z) - z*(1 + k + z)))])*
              (-(x*(1 + x + y)*(x + y - z)) - 2*k^2*z + 2*Sqrt[
                 -(k*(-(k*(1 + x)*y) + x*y*(1 + x + y) + (1 + k)*(k - x)*z - 
                    (k + x)*y*z + k*z^2)*(x*(1 + z) + y*(1 + z) - 
                    z*(1 + k + z)))] + k*(x^2 + 2*(y - z)*(1 + z) + 
                 x*(1 + y + 2*z))))]*
          (-EllipticE[1 + (16*(-(1 + x + y)^2 + 4*k*z)*Sqrt[
                 -(k*(-(k*(1 + x)*y) + x*y*(1 + x + y) + (1 + k)*(k - x)*z - 
                    (k + x)*y*z + k*z^2)*(x*(1 + z) + y*(1 + z) - 
                    z*(1 + k + z)))])/(((1 + x + y)*(4*(1 + y) + 
                   x*(4 + x + y - z)) + 2*k^2*z + k*(-2*y - x*(1 + x + y) - 
                   2*(7 + x + y)*z + 2*z^2) + 2*Sqrt[-(k*(-(k*(1 + x)*y) + 
                      x*y*(1 + x + y) + (1 + k)*(k - x)*z - (k + x)*y*z + 
                      k*z^2)*(x*(1 + z) + y*(1 + z) - z*(1 + k + z)))])*
                (-(x*(1 + x + y)*(x + y - z)) - 2*k^2*z + 
                 2*Sqrt[-(k*(-(k*(1 + x)*y) + x*y*(1 + x + y) + (1 + k)*
                       (k - x)*z - (k + x)*y*z + k*z^2)*(x*(1 + z) + 
                      y*(1 + z) - z*(1 + k + z)))] + k*(x^2 + 2*(y - z)*
                    (1 + z) + x*(1 + y + 2*z))))] + 
           2*eps*EllipticK[1 + (16*(-(1 + x + y)^2 + 4*k*z)*
                Sqrt[-(k*(-(k*(1 + x)*y) + x*y*(1 + x + y) + (1 + k)*(k - x)*
                     z - (k + x)*y*z + k*z^2)*(x*(1 + z) + y*(1 + z) - 
                    z*(1 + k + z)))])/(((1 + x + y)*(4*(1 + y) + 
                   x*(4 + x + y - z)) + 2*k^2*z + k*(-2*y - x*(1 + x + y) - 
                   2*(7 + x + y)*z + 2*z^2) + 2*Sqrt[-(k*(-(k*(1 + x)*y) + 
                      x*y*(1 + x + y) + (1 + k)*(k - x)*z - (k + x)*y*z + 
                      k*z^2)*(x*(1 + z) + y*(1 + z) - z*(1 + k + z)))])*
                (-(x*(1 + x + y)*(x + y - z)) - 2*k^2*z + 
                 2*Sqrt[-(k*(-(k*(1 + x)*y) + x*y*(1 + x + y) + (1 + k)*
                       (k - x)*z - (k + x)*y*z + k*z^2)*(x*(1 + z) + 
                      y*(1 + z) - z*(1 + k + z)))] + k*(x^2 + 2*(y - z)*
                    (1 + z) + x*(1 + y + 2*z))))])) + 
        2*eps*((x*(1 + x + y)*(x + y - z) + 2*k^2*z + 
            2*Sqrt[-(k*(-(k*(1 + x)*y) + x*y*(1 + x + y) + (1 + k)*(k - x)*
                  z - (k + x)*y*z + k*z^2)*(x*(1 + z) + y*(1 + z) - 
                 z*(1 + k + z)))] - k*(x^2 + 2*(y - z)*(1 + z) + 
              x*(1 + y + 2*z)))*(16*((1 + x + y)^2 - 4*k*z)*
             Sqrt[-(k*(-(k*(1 + x)*y) + x*y*(1 + x + y) + (1 + k)*(k - x)*z - 
                 (k + x)*y*z + k*z^2)*(x*(1 + z) + y*(1 + z) - 
                 z*(1 + k + z)))] + 4*((1 + x + y)^2 - 4*k*z)*
             (x*(1 + x + y)*(x + y - z) + 2*k^2*z - 2*Sqrt[
                -(k*(-(k*(1 + x)*y) + x*y*(1 + x + y) + (1 + k)*(k - x)*z - 
                   (k + x)*y*z + k*z^2)*(x*(1 + z) + y*(1 + z) - 
                   z*(1 + k + z)))] - k*(x^2 + 2*(y - z)*(1 + z) + 
                x*(1 + y + 2*z))) - ((1 + x + y)*(4*(1 + y) + 
                x*(4 + x + y - z)) + 2*k^2*z + k*(-2*y - x*(1 + x + y) - 
                2*(7 + x + y)*z + 2*z^2) + 2*Sqrt[-(k*(-(k*(1 + x)*y) + 
                   x*y*(1 + x + y) + (1 + k)*(k - x)*z - (k + x)*y*z + k*z^2)*
                  (x*(1 + z) + y*(1 + z) - z*(1 + k + z)))])*
             (x*(1 + x + y)*(x + y - z) + 2*k^2*z - 2*Sqrt[
                -(k*(-(k*(1 + x)*y) + x*y*(1 + x + y) + (1 + k)*(k - x)*z - 
                   (k + x)*y*z + k*z^2)*(x*(1 + z) + y*(1 + z) - 
                   z*(1 + k + z)))] - k*(x^2 + 2*(y - z)*(1 + z) + 
                x*(1 + y + 2*z))))*EllipticK[1 + (16*(-(1 + x + y)^2 + 4*k*z)*
                Sqrt[-(k*(-(k*(1 + x)*y) + x*y*(1 + x + y) + (1 + k)*(k - x)*
                     z - (k + x)*y*z + k*z^2)*(x*(1 + z) + y*(1 + z) - 
                    z*(1 + k + z)))])/(((1 + x + y)*(4*(1 + y) + 
                   x*(4 + x + y - z)) + 2*k^2*z + k*(-2*y - x*(1 + x + y) - 
                   2*(7 + x + y)*z + 2*z^2) + 2*Sqrt[-(k*(-(k*(1 + x)*y) + 
                      x*y*(1 + x + y) + (1 + k)*(k - x)*z - (k + x)*y*z + 
                      k*z^2)*(x*(1 + z) + y*(1 + z) - z*(1 + k + z)))])*
                (-(x*(1 + x + y)*(x + y - z)) - 2*k^2*z + 
                 2*Sqrt[-(k*(-(k*(1 + x)*y) + x*y*(1 + x + y) + (1 + k)*
                       (k - x)*z - (k + x)*y*z + k*z^2)*(x*(1 + z) + 
                      y*(1 + z) - z*(1 + k + z)))] + k*(x^2 + 2*(y - z)*
                    (1 + z) + x*(1 + y + 2*z))))]^2 - 
          ((1 + x + y)*(4*(1 + y) + x*(4 + x + y - z)) + 2*k^2*z - 
            4*((1 + x + y)^2 - 4*k*z) + k*(-2*y - x*(1 + x + y) - 
              2*(7 + x + y)*z + 2*z^2) + 2*Sqrt[-(k*(-(k*(1 + x)*y) + 
                 x*y*(1 + x + y) + (1 + k)*(k - x)*z - (k + x)*y*z + k*z^2)*
                (x*(1 + z) + y*(1 + z) - z*(1 + k + z)))])*
           ((x*(1 + x + y)*(x + y - z) + 2*k^2*z + 2*Sqrt[
                 -(k*(-(k*(1 + x)*y) + x*y*(1 + x + y) + (1 + k)*(k - x)*z - 
                    (k + x)*y*z + k*z^2)*(x*(1 + z) + y*(1 + z) - 
                    z*(1 + k + z)))] - k*(x^2 + 2*(y - z)*(1 + z) + 
                 x*(1 + y + 2*z)))*EllipticK[1 + (16*(-(1 + x + y)^2 + 4*k*z)*
                  Sqrt[-(k*(-(k*(1 + x)*y) + x*y*(1 + x + y) + (1 + k)*
                       (k - x)*z - (k + x)*y*z + k*z^2)*(x*(1 + z) + 
                      y*(1 + z) - z*(1 + k + z)))])/(((1 + x + y)*
                    (4*(1 + y) + x*(4 + x + y - z)) + 2*k^2*z + 
                   k*(-2*y - x*(1 + x + y) - 2*(7 + x + y)*z + 2*z^2) + 
                   2*Sqrt[-(k*(-(k*(1 + x)*y) + x*y*(1 + x + y) + (1 + k)*
                         (k - x)*z - (k + x)*y*z + k*z^2)*(x*(1 + z) + 
                        y*(1 + z) - z*(1 + k + z)))])*(-(x*(1 + x + y)*
                     (x + y - z)) - 2*k^2*z + 2*Sqrt[-(k*(-(k*(1 + x)*y) + 
                        x*y*(1 + x + y) + (1 + k)*(k - x)*z - (k + x)*y*z + 
                        k*z^2)*(x*(1 + z) + y*(1 + z) - z*(1 + k + z)))] + 
                   k*(x^2 + 2*(y - z)*(1 + z) + x*(1 + y + 2*z))))] - 
             4*Sqrt[-(k*(-(k*(1 + x)*y) + x*y*(1 + x + y) + (1 + k)*(k - x)*
                   z - (k + x)*y*z + k*z^2)*(x*(1 + z) + y*(1 + z) - 
                  z*(1 + k + z)))]*EllipticPi[-((-4 - 8*x + k*x - 5*x^2 + 
                  k*x^2 - x^3 - 8*y + 2*k*y - 9*x*y + k*x*y - 2*x^2*y - 
                  4*y^2 - x*y^2 + 14*k*z - 2*k^2*z + x*z + 2*k*x*z + x^2*z + 
                  2*k*y*z + x*y*z - 2*k*z^2 + 2*Sqrt[-(k*(-(k*(1 + x)*y) + 
                       x*y*(1 + x + y) + (1 + k)*(k - x)*z - (k + x)*y*z + 
                       k*z^2)*(x*(1 + z) + y*(1 + z) - z*(1 + k + z)))])/
                 (4 + 8*x - k*x + 5*x^2 - k*x^2 + x^3 + 8*y - 2*k*y + 9*x*y - 
                  k*x*y + 2*x^2*y + 4*y^2 + x*y^2 - 14*k*z + 2*k^2*z - x*z - 
                  2*k*x*z - x^2*z - 2*k*y*z - x*y*z + 2*k*z^2 + 
                  2*Sqrt[-(k*(-(k*(1 + x)*y) + x*y*(1 + x + y) + (1 + k)*
                        (k - x)*z - (k + x)*y*z + k*z^2)*(x*(1 + z) + 
                       y*(1 + z) - z*(1 + k + z)))])), 1 + 
                (16*(-(1 + x + y)^2 + 4*k*z)*Sqrt[-(k*(-(k*(1 + x)*y) + 
                      x*y*(1 + x + y) + (1 + k)*(k - x)*z - (k + x)*y*z + 
                      k*z^2)*(x*(1 + z) + y*(1 + z) - z*(1 + k + z)))])/
                 (((1 + x + y)*(4*(1 + y) + x*(4 + x + y - z)) + 2*k^2*z + 
                   k*(-2*y - x*(1 + x + y) - 2*(7 + x + y)*z + 2*z^2) + 
                   2*Sqrt[-(k*(-(k*(1 + x)*y) + x*y*(1 + x + y) + (1 + k)*
                         (k - x)*z - (k + x)*y*z + k*z^2)*(x*(1 + z) + 
                        y*(1 + z) - z*(1 + k + z)))])*(-(x*(1 + x + y)*
                     (x + y - z)) - 2*k^2*z + 2*Sqrt[-(k*(-(k*(1 + x)*y) + 
                        x*y*(1 + x + y) + (1 + k)*(k - x)*z - (k + x)*y*z + 
                        k*z^2)*(x*(1 + z) + y*(1 + z) - z*(1 + k + z)))] + 
                   k*(x^2 + 2*(y - z)*(1 + z) + x*(1 + y + 2*z))))])^2))/
       ((-(k*x) + x^2 - k*x^2 + x^3 - 2*k*y + x*y - k*x*y + 2*x^2*y + x*y^2 + 
         2*k*z + 2*k^2*z - x*z - 2*k*x*z - x^2*z - 2*k*y*z - x*y*z + 
         2*k*z^2 + 2*Sqrt[-(k*(-(k*(1 + x)*y) + x*y*(1 + x + y) + 
              (1 + k)*(k - x)*z - (k + x)*y*z + k*z^2)*(x*(1 + z) + 
              y*(1 + z) - z*(1 + k + z)))])*
        ((1 + x + y)*(4*(1 + y) + x*(4 + x + y - z)) + 2*k^2*z + 
         k*(-2*y - x*(1 + x + y) - 2*(7 + x + y)*z + 2*z^2) + 
         2*Sqrt[-(k*(-(k*(1 + x)*y) + x*y*(1 + x + y) + (1 + k)*(k - x)*z - 
              (k + x)*y*z + k*z^2)*(x*(1 + z) + y*(1 + z) - z*(1 + k + z)))])*
        (x*(1 + x + y)*(x + y - z) + 2*k^2*z - 
         2*Sqrt[-(k*(-(k*(1 + x)*y) + x*y*(1 + x + y) + (1 + k)*(k - x)*z - 
              (k + x)*y*z + k*z^2)*(x*(1 + z) + y*(1 + z) - z*(1 + k + 
                z)))] - k*(x^2 + 2*(y - z)*(1 + z) + x*(1 + y + 2*z)))))*
     j[ttw, 1, 1, 1, 1, 1, 1, 0, 0, 0])/
    (2*eps*Pi*EllipticK[1 + (16*(-(1 + x + y)^2 + 4*k*z)*
         Sqrt[-(k*(-(k*(1 + x)*y) + x*y*(1 + x + y) + (1 + k)*(k - x)*z - 
             (k + x)*y*z + k*z^2)*(x*(1 + z) + y*(1 + z) - z*(1 + k + z)))])/
        (((1 + x + y)*(4*(1 + y) + x*(4 + x + y - z)) + 2*k^2*z + 
          k*(-2*y - x*(1 + x + y) - 2*(7 + x + y)*z + 2*z^2) + 
          2*Sqrt[-(k*(-(k*(1 + x)*y) + x*y*(1 + x + y) + (1 + k)*(k - x)*z - 
               (k + x)*y*z + k*z^2)*(x*(1 + z) + y*(1 + z) - z*(1 + k + 
                 z)))])*(-(x*(1 + x + y)*(x + y - z)) - 2*k^2*z + 
          2*Sqrt[-(k*(-(k*(1 + x)*y) + x*y*(1 + x + y) + (1 + k)*(k - x)*z - 
               (k + x)*y*z + k*z^2)*(x*(1 + z) + y*(1 + z) - z*(1 + k + 
                 z)))] + k*(x^2 + 2*(y - z)*(1 + z) + x*(1 + y + 2*z))))]))}


==> anc/diff4newf.m <==
{Derivative[1, 0, 0][f][x, y, z] -> 
  (-4*Sqrt[x*(x - 4*z)]*Sqrt[(y - z)*(-4 - y + z)]*
    (x*y*(Sqrt[x*y + (y - z)^2] - 2*z) - 
     2*(y - z)*(y + Sqrt[x*y + (y - z)^2] - z)*z)*
    Sqrt[-((x*y*(4 + y) + 8*z*(-y + Sqrt[x*y + (y - z)^2] + z))/(x - 4*z))]*
    (x*(4 + y)*(y^2 - y*(-4 + z) + 2*z) - 
     4*z*(y^2 - 2*y*(-2 + z) + (-4 + z)*z))*
    EllipticK[1 - (16*Sqrt[x*y + (y - z)^2]*z)/(x*y*(4 + y) + 
        8*z*(-y + Sqrt[x*y + (y - z)^2] + z))])/
   (Pi*x^2*y^2*Sqrt[x*y + (y - z)^2]*(-(x*(4 + y)) + 
     2*(8 + y + Sqrt[x*y + (y - z)^2] - z)*z)*
    (x*(4 + y) + 2*(y^2 - 2*y*(-2 + z) + (-4 + z)*z))^2), 
 Derivative[0, 1, 0][f][x, y, z] -> 
  -((Sqrt[x*(x - 4*z)]*
     Sqrt[-((x*y*(4 + y) + 8*z*(-y + Sqrt[x*y + (y - z)^2] + z))/(x - 4*z))]*
     (x*y*(4 + 2*y - z)*(-(x*(4 + y)) + 2*(8 + y + Sqrt[x*y + (y - z)^2] - z)*
         z)*(x*(4 + y) + 2*(y^2 - 2*y*(-2 + z) + (-4 + z)*z))*
       EllipticE[1 - (16*Sqrt[x*y + (y - z)^2]*z)/(x*y*(4 + y) + 
           8*z*(-y + Sqrt[x*y + (y - z)^2] + z))] + 
      4*(8*(y + Sqrt[x*y + (y - z)^2] - z)*z^2*(3*y^3 + y^2*(20 - 9*z) + 
          z*(-32 + 20*z - 3*z^2) + y*(32 - 40*z + 9*z^2)) + 
        x^2*(y^5 - y^4*(-12 + z) - 8*(Sqrt[x*y + (y - z)^2] - z)*(-4 + z)*z - 
          y^3*(-48 + 18*z + z^2) - 2*y*z*(16 - 12*Sqrt[x*y + (y - z)^2] + 
            (4 + Sqrt[x*y + (y - z)^2])*z + z^2) + 
          y^2*(64 + 4*(-16 + Sqrt[x*y + (y - z)^2])*z + 4*z^2 + z^3)) - 
        2*x*z*(y^5 + y^4*(22 + Sqrt[x*y + (y - z)^2] - 2*z) + 
          y^3*(8*(14 + Sqrt[x*y + (y - z)^2]) - (50 + Sqrt[x*y + (y - z)^2])*
             z) - 2*(Sqrt[x*y + (y - z)^2] - z)*z*(-16 + 4*z + z^2) + 
          y^2*(8*(20 + 3*Sqrt[x*y + (y - z)^2]) - 
            4*(46 + Sqrt[x*y + (y - z)^2])*z - (-36 + Sqrt[x*y + (y - z)^2])*
             z^2 + 2*z^3) + y*(32*Sqrt[x*y + (y - z)^2] - 128*z - 
            2*(-32 + Sqrt[x*y + (y - z)^2])*z^2 + 
            (-10 + Sqrt[x*y + (y - z)^2])*z^3 - z^4)))*
       EllipticK[1 - (16*Sqrt[x*y + (y - z)^2]*z)/(x*y*(4 + y) + 
           8*z*(-y + Sqrt[x*y + (y - z)^2] + z))]))/
    (Pi*x*y^2*Sqrt[(y - z)*(-4 - y + z)]*(-(x*(4 + y)) + 
      2*(8 + y + Sqrt[x*y + (y - z)^2] - z)*z)*
     (x*(4 + y) + 2*(y^2 - 2*y*(-2 + z) + (-4 + z)*z))^2)), 
 Derivative[0, 0, 1][f][x, y, z] -> 
  (Sqrt[x*(x - 4*z)]*
    Sqrt[-((x*y*(4 + y) + 8*z*(-y + Sqrt[x*y + (y - z)^2] + z))/(x - 4*z))]*
    (-(x*y^2*(4 + y)*(x*(4 + y) + 2*z*(-8 - y - Sqrt[x*y + (y - z)^2] + z))*
       (x*(4 + y) + 2*(y^2 - 2*y*(-2 + z) + (-4 + z)*z))*
       EllipticE[1 - (16*Sqrt[x*y + (y - z)^2]*z)/(x*y*(4 + y) + 
           8*z*(-y + Sqrt[x*y + (y - z)^2] + z))]) + 
     8*z*(4*(y + Sqrt[x*y + (y - z)^2] - z)*z*(y^4 - y^3*(-8 + z) + 
         y*z^2*(-16 + 5*z) + y^2*(16 - 4*z - 3*z^2) - 
         2*z^2*(8 - 6*z + z^2)) + x^2*y*(4 + y)*
        (y^3 + 4*Sqrt[x*y + (y - z)^2] - 2*y^2*(-2 + z) - 2*z^2 + 
         y*(Sqrt[x*y + (y - z)^2] - 4*z + z^2)) - 
       2*x*(-8*(Sqrt[x*y + (y - z)^2] - z)*(-2 + z)*z^2 + y^5*(2 + z) + 
         y^4*(16 - Sqrt[x*y + (y - z)^2] + (7 + Sqrt[x*y + (y - z)^2])*z - 
           3*z^2) + 2*y*z*(16*Sqrt[x*y + (y - z)^2] - 
           2*(8 + 3*Sqrt[x*y + (y - z)^2])*z + (8 + Sqrt[x*y + (y - z)^2])*
            z^2 - 2*z^3) + y^3*(-8*(-4 + Sqrt[x*y + (y - z)^2]) + 
           (16 + 11*Sqrt[x*y + (y - z)^2])*z - 2*(12 + Sqrt[x*y + (y - z)^2])*
            z^2 + 3*z^3) + y^2*(-16*Sqrt[x*y + (y - z)^2] + 
           4*(4 + 9*Sqrt[x*y + (y - z)^2])*z - 
           4*(14 + 3*Sqrt[x*y + (y - z)^2])*z^2 + 
           (19 + Sqrt[x*y + (y - z)^2])*z^3 - z^4)))*
      EllipticK[1 - (16*Sqrt[x*y + (y - z)^2]*z)/(x*y*(4 + y) + 
          8*z*(-y + Sqrt[x*y + (y - z)^2] + z))]))/
   (Pi*x*y^2*z*Sqrt[(y - z)*(-4 - y + z)]*(-(x*(4 + y)) + 
     2*(8 + y + Sqrt[x*y + (y - z)^2] - z)*z)*
    (x*(4 + y) + 2*(y^2 - 2*y*(-2 + z) + (-4 + z)*z))^2), 
 Derivative[1, 0, 0][g][x, y, z] -> 
  (-2*Sqrt[x*(x - 4*z)]*(x*y + 2*z*(-y - Sqrt[x*y + (y - z)^2] + z))*
    Sqrt[-((x*y*(4 + y) + 8*z*(-y + Sqrt[x*y + (y - z)^2] + z))/(x - 4*z))]*
    (x^2*(4 + y)*(y^3 - 2*y^2*(-4 + z) + y*(-4 + z)^2 - 2*z^2) + 
     4*(4 + y - z)^2*(y^3 - 4*y^2*(-1 + z) - 2*z^2*(4 + z) + y*z*(4 + 5*z)) - 
     2*x*(y^4 + 4*y^3*(3 + z) + y^2*(48 + 32*z - 13*z^2) - 
       2*z^2*(48 - 16*z + z^2) + 2*y*(32 + 32*z - 38*z^2 + 5*z^3)))*
    EllipticK[1 - (16*Sqrt[x*y + (y - z)^2]*z)/(x*y*(4 + y) + 
        8*z*(-y + Sqrt[x*y + (y - z)^2] + z))])/(Pi*(-((-4 + x)*x))^(3/2)*y^2*
    (x*(4 + y) + 2*z*(-8 - y - Sqrt[x*y + (y - z)^2] + z))*
    (x*(4 + y) + 2*(y^2 - 2*y*(-2 + z) + (-4 + z)*z))^2), 
 Derivative[0, 1, 0][g][x, y, z] -> 
  (Sqrt[x*(x - 4*z)]*
    Sqrt[-((x*y*(4 + y) + 8*z*(-y + Sqrt[x*y + (y - z)^2] + z))/(x - 4*z))]*
    (y*(x^2*(4 + y) - 4*(y - z)*(4 + y - z)^2 - 2*x*(4 + y - z)*(4 + z))*
      (x*(4 + y) + 2*z*(-8 - y - Sqrt[x*y + (y - z)^2] + z))*
      EllipticE[1 - (16*Sqrt[x*y + (y - z)^2]*z)/(x*y*(4 + y) + 
          8*z*(-y + Sqrt[x*y + (y - z)^2] + z))] - 
     4*(16*(4 + y - z)^2*z*(y^2 + y*z + 2*(Sqrt[x*y + (y - z)^2] - z)*z) + 
       x^2*(10*y^3 + y^4 + 8*(Sqrt[x*y + (y - z)^2] - z)*z - 
         y^2*(-32 + 4*z + z^2) + 2*y*(16 + (-8 + Sqrt[x*y + (y - z)^2])*z + 
           z^2)) - 2*x*(y^4*(2 + z) + y^3*(16 + (12 + Sqrt[x*y + (y - z)^2])*
            z - z^2) + 2*(Sqrt[x*y + (y - z)^2] - z)*z*(32 - 4*z + z^2) + 
         y^2*(32 + 2*(28 + 5*Sqrt[x*y + (y - z)^2])*z - 24*z^2 - z^3) + 
         y*z*(96 + 40*Sqrt[x*y + (y - z)^2] - 96*z - 
           (-12 + Sqrt[x*y + (y - z)^2])*z^2 + z^3)))*
      EllipticK[1 - (16*Sqrt[x*y + (y - z)^2]*z)/(x*y*(4 + y) + 
          8*z*(-y + Sqrt[x*y + (y - z)^2] + z))]))/
   (2*Pi*Sqrt[-((-4 + x)*x)]*y^2*(x*(4 + y) + 
     2*z*(-8 - y - Sqrt[x*y + (y - z)^2] + z))*
    (x*(4 + y) + 2*(y^2 - 2*y*(-2 + z) + (-4 + z)*z))^2), 
 Derivative[0, 0, 1][g][x, y, z] -> 
  -((Sqrt[x*(x - 4*z)]*
     Sqrt[-((x*y*(4 + y) + 8*z*(-y + Sqrt[x*y + (y - z)^2] + z))/(x - 4*z))]*
     (y^2*(4 + y - z)*(-(x*(4 + y)) + 2*(8 + y + Sqrt[x*y + (y - z)^2] - z)*
         z)*(x*(4 + y) + 2*(y^2 - 2*y*(-2 + z) + (-4 + z)*z))*
       EllipticE[1 - (16*Sqrt[x*y + (y - z)^2]*z)/(x*y*(4 + y) + 
           8*z*(-y + Sqrt[x*y + (y - z)^2] + z))] + 
      4*z*(-(x^2*y*(4 + y)*(y^2 - y*(-4 + z) + 2*z)) - 
        4*(4 + y - z)^2*(y^3 - y^2*(Sqrt[x*y + (y - z)^2] - 2*z) + 
          y*(3*Sqrt[x*y + (y - z)^2] - z)*z + 2*(Sqrt[x*y + (y - z)^2] - z)*
           z^2) + 2*x*(8*(Sqrt[x*y + (y - z)^2] - z)*z^2 + y^4*(1 + z) + 
          y^3*(8 + Sqrt[x*y + (y - z)^2] - 2*z)*(1 + z) - 
          2*y*(-8*Sqrt[x*y + (y - z)^2] - 2*(4 + 3*Sqrt[x*y + (y - z)^2])*z + 
            (10 + Sqrt[x*y + (y - z)^2])*z^2 - 2*z^3) + 
          y^2*(8*(2 + Sqrt[x*y + (y - z)^2]) + (12 + 7*Sqrt[x*y + (y - z)^2])*
             z - (11 + Sqrt[x*y + (y - z)^2])*z^2 + z^3)))*
       EllipticK[1 - (16*Sqrt[x*y + (y - z)^2]*z)/(x*y*(4 + y) + 
           8*z*(-y + Sqrt[x*y + (y - z)^2] + z))]))/
    (Pi*Sqrt[-((-4 + x)*x)]*y^2*z*(x*(4 + y) + 
      2*z*(-8 - y - Sqrt[x*y + (y - z)^2] + z))*
     (x*(4 + y) + 2*(y^2 - 2*y*(-2 + z) + (-4 + z)*z))^2))}

